Bayesian Nonparametric Density Autoregression with Lag Selection

We develop a Bayesian nonparametric autoregressive model applied to flexibly estimate general transition densities exhibiting nonlinear lag dependence. Our approach is related to Bayesian density regression using Dirichlet process mixtures, with the Markovian likelihood defined through the conditional distribution obtained from the mixture. This results in a Bayesian nonparametric extension of a mixtures-of-experts model formulation. We address computational challenges to posterior sampling that arise from the Markovian structure in the likelihood. The base model is illustrated with synthetic data from a classical model for population dynamics, as well as a series of waiting times between eruptions of Old Faithful Geyser. We study inferences available through the base model before extending the methodology to include automatic relevance detection among a pre-specified set of lags. Inference for global and local lag selection is explored with additional simulation studies, and the methods are illustrated through analysis of an annual time series of pink salmon abundance in a stream in Alaska. We further explore and compare transition density estimation performance for alternative configurations of the proposed model.

==> anc/Bibliography_supplement.bib <==
@InCollection{MDAKbook,
  author     = 	 {M. DeYoreo and A. Kottas},
  title      = 	 {Bayesian nonparametric density regression for ordinal responses},
  booktitle  = 	 {Flexible Bayesian Regression Modelling},
  editor = {Y. Fan and D. Nott and M. S. Smith and J.-L. Dortet-Bernadet}, 
  publisher      =	 {Elsevier},
  year       =  {2020},
  pages = {65-90}
}


@article{azzalini1990,
  title={A Look at Some Data on the {O}ld {F}aithful Geyser},
  author={Azzalini, Adelchi and Bowman, Adrian W},
  journal={Journal of the Royal Statistical Society: Series C (Applied Statistics)},
  volume={39},
  number={3},
  pages={357--365},
  year={1990},
  publisher={Wiley Online Library}
}

@misc{hare2001decadal,
	title={An historical narrative on the {P}acific {D}ecadal {O}scillation, interdecadal climate variability and ecosystem impacts},
	author={Hare, Steven R and Mantua, Nathan J},
	year={2001},
	note = {Report of a talk presented at the 20th NE Pacific Pink and Chum workshop,
	Seattle, WA}
}

@article{nicholl1994,
	title={Is {O}ld {F}aithful a strange attractor?},
	author={Nicholl, Michael J and Wheatcraft, Stephen W and Tyler, Scott W and Berkowitz, Brian},
	journal={Journal of Geophysical Research: Solid Earth},
	volume={99},
	pages={4495--4503},
	year={1994},
	publisher={AGU AMERICAN GEOPHYSICAL UNION}
}


@article{raye2005using,
	title={Using nonlinear dynamics to predict {O}ld {F}aithful},
	author={Raye, JK},
	journal={Mathematical and Computer Modelling},
	volume={41},
	number={6-7},
	pages={679--687},
	year={2005},
	publisher={Elsevier}
}

@article{satterthwaite2017,
	title={Ocean Size and Corresponding Life History Diversity among the Four Run Timings of {C}alifornia {C}entral {V}alley {C}hinook {S}almon},
	author={Satterthwaite, William H and Carlson, Stephanie M and Criss, Anne},
	journal={Transactions of the American Fisheries Society},
	volume={146},
	number={4},
	pages={594--610},
	year={2017},
	publisher={Taylor \& Francis}
}

@article{tang2015,
	title={Some improvements of wind speed Markov chain modeling},
	author={Tang, Jie and Brouste, Alexandre and Tsui, Kwok Leung},
	journal={Renewable Energy},
	volume={81},
	pages={52--56},
	year={2015},
	publisher={Elsevier}
}

@book{craig1943song,
  title={The song of the wood pewee, Myiochanes virens Linnaeus: a study of bird music},
  author={Craig, Wallace},
  year={1943},
  publisher={University of the State of New York}
}


@article{barrientos2017,
  title={Fully Nonparametric Regression for Bounded Data Using Dependent {B}ernstein Polynomials},
  author={Barrientos, Andr{\'e}s F and Jara, Alejandro and Quintana, Fernando A},
  journal={Journal of the American Statistical Association},
  volume={112},
  number={518},
  pages={806--825},
  year={2017},
  publisher={Taylor \& Francis}
}

@article{dunson2007bayesian,
  title={Bayesian density regression},
  author={Dunson, David B and Pillai, Natesh and Park, Ju-Hyun},
  journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
  volume={69},
  number={2},
  pages={163--183},
  year={2007},
  publisher={Wiley Online Library}
}

@article{dunson2008kernelstick,
  title={Kernel stick-breaking processes},
  author={Dunson, David B and Park, Ju-Hyun},
  journal={Biometrika},
  volume={95},
  number={2},
  pages={307--323},
  year={2008},
  publisher={Oxford University Press}
}

@article{fuentes2009geoweightsddp,
  title={A nonparametric dependent process for {B}ayesian regression},
  author={Fuentes-Garc{\'\i}a, Ruth and Mena, Rams{\'e}s H and Walker, Stephen G},
  journal={Statistics \& Probability Letters},
  volume={79},
  number={8},
  pages={1112--1119},
  year={2009},
  publisher={Elsevier}
}

@article{muller1996curve,
  title={Bayesian curve fitting using multivariate normal mixtures},
  author={M{\"u}ller, Peter and Erkanli, Alaattin and West, Mike},
  journal={Biometrika},
  volume={83},
  number={1},
  pages={67--79},
  year={1996},
  publisher={Oxford University Press}
}

@article{shahbaba2009,
  title={Nonlinear Models Using {D}irichlet Process Mixtures},
  author={Shahbaba, Babak and Neal, Radford},
  journal={Journal of Machine Learning Research},
  volume={10},
  number={Aug},
  pages={1829--1850},
  year={2009}
}


@article{wade2014enrichDP,
  title={Improving Prediction from {D}irichlet Process Mixtures via Enrichment},
  author={Wade, Sara and Dunson, David B and Petrone, Sonia and Trippa, Lorenzo},
  journal={The Journal of Machine Learning Research},
  volume={15},
  number={1},
  pages={1041--1071},
  year={2014},
  publisher={JMLR.org}
}

@article{wade2014curvefitting,
  title={A Predictive Study of {D}irichlet Process Mixture Models for Curve Fitting},
  author={Wade, Sara and Walker, Stephen G and Petrone, Sonia},
  journal={Scandinavian Journal of Statistics},
  volume={41},
  number={3},
  pages={580--605},
  year={2014},
  publisher={Wiley Online Library}
}

@article{petrone1999bayesian,
  title={Bayesian density estimation using Bernstein polynomials},
  author={Petrone, Sonia},
  journal={Canadian Journal of Statistics},
  volume={27},
  number={1},
  pages={105--126},
  year={1999},
  publisher={Wiley Online Library}
}

@article{petrone1999random,
  title={Random bernstein polynomials},
  author={Petrone, Sonia},
  journal={Scandinavian Journal of Statistics},
  volume={26},
  number={3},
  pages={373--393},
  year={1999},
  publisher={Wiley Online Library}
}

%%% Cholesky factorization

@article{cai2006cov,
  title={Bayesian Covariance Selection in Generalized Linear Mixed Models},
  author={Cai, Bo and Dunson, David B},
  journal={Biometrics},
  volume={62},
  number={2},
  pages={446--457},
  year={2006},
  publisher={Wiley Online Library}
}

@article{daniels2002Cholesky,
	title={Bayesian analysis of covariance matrices and dynamic models for longitudinal data},
	author={Daniels, Michael J and Pourahmadi, Mohsen},
	journal={Biometrika},
	volume={89},
	number={3},
	pages={553--566},
	year={2002},
	publisher={Biometrika Trust}
}

@article{smith2002Chol,
  title={Parsimonious Covariance Matrix Estimation for Longitudinal Data},
  author={Smith, Michael and Kohn, Robert},
  journal={Journal of the American Statistical Association},
  volume={97},
  number={460},
  pages={1141--1153},
  year={2002},
  publisher={Taylor \& Francis}
}

@article{webb2008Cholesky,
	title={Bayesian model determination for multivariate ordinal and binary data},
	author={Webb, Emily L and Forster, Jonathan J},
	journal={Computational Statistics \& Data Analysis},
	volume={52},
	number={5},
	pages={2632--2649},
	year={2008},
	publisher={Elsevier}
}
@article{neal1996tempering,
  title={Sampling from multimodal distributions using tempered transitions},
  author={Neal, Radford M},
  journal={Statistics and computing},
  volume={6},
  number={4},
  pages={353--366},
  year={1996},
  publisher={Springer}
}

@article{neal2003slice,
  title={Slice sampling},
  author={Neal, Radford M},
  journal={The Annals of Statistics},
  volume = {31},
  pages={705--767},
  year={2003},
  publisher={The Institute of Mathematical Statistics}
}

@book{robert2004book,
author = {Robert, Christian P. and Casella, George},
edition = {2nd},
publisher = {Springer-Verlag New York},
title = {Monte Carlo Statistical Methods},
year = {2004}
}
series = {Springer Texts in Statistics},
address = {New York},


@article{liu1996gibbs,
  title={Peskun's theorem and a modified discrete-state {G}ibbs sampler.},
  author={Liu, Jun S},
  journal={Biometrika},
  volume={83},
  number={3},
  year={1996}
}

@article{antoniak1974mixtures,
	title={Mixtures of {D}irichlet Processes with Applications to {B}ayesian Nonparametric Problems},
	author={Antoniak, Charles E},
	journal = {The Annals of Statistics},
 number = {6},
 pages = {1152--1174},
 publisher = {Institute of Mathematical Statistics},
 volume = {2},
 year = {1974}
}

@article{connor1969,
	title={Concepts of Independence for Proportions with a Generalization of the {D}irichlet Distribution},
	author={Connor, Robert J and Mosimann, James E},
	journal={Journal of the American Statistical Association},
	volume={64},
	number={325},
	pages={194--206},
	year={1969},
	publisher={Taylor \& Francis Group}
}

@article{de2004anovaddp,
  title={An {A}{N}{O}{V}{A} Model for Dependent Random Measures},
  author={De Iorio, Maria and M{\"u}ller, Peter and Rosner, Gary L and MacEachern, Steven N},
  journal={Journal of the American Statistical Association},
  volume={99},
  number={465},
  pages={205--215},
  year={2004},
  publisher={Taylor \& Francis}
}

@article{ferguson1973,
	title={A {B}ayesian analysis of some nonparametric problems},
	author={Ferguson, Thomas S},
	journal={The Annals of Statistics},
	number = {2},
  pages = {209--230},
  volume = {1},
  year = {1973}
}

@article{fuentes2010geoweights,
  title={A new {B}ayesian nonparametric mixture model},
  author={Fuentes-Garc{\'\i}a, Ruth and Mena, Ramses H and Walker, Stephen G},
  journal={Communications in Statistics—Simulation and Computation{\textregistered}},
  volume={39},
  number={4},
  pages={669--682},
  year={2010},
  publisher={Taylor \& Francis}
}

@article{hastie2015sampling,
  title={Sampling from Dirichlet process mixture models with unknown concentration parameter: mixing issues in large data implementations},
  author={Hastie, David I and Liverani, Silvia and Richardson, Sylvia},
  journal={Statistics and computing},
  volume={25},
  number={5},
  pages={1023--1037},
  year={2015},
  publisher={Springer}
}

@article{ishwarangibbs2001,
  title={Gibbs Sampling Methods for Stick-Breaking Priors},
  author={Ishwaran, Hemant and James, Lancelot F},
  journal={Journal of the American Statistical Association},
  year={2001},
  volume={96},
  pages={161--173},
  issue={453},
  publisher={Taylor \& Francis},
  doi={10.1198/016214501750332758}
  }
  url={http://dx.doi.org/10.1198/016214501750332758}

@article{kalli2011slice,
  title={Slice sampling mixture models},
  author={Kalli, Maria and Griffin, Jim E and Walker, Stephen G},
  journal={Statistics and Computing},
  volume={21},
  number={1},
  pages={93--105},
  year={2011},
  publisher={Springer}
}

@unpublished{maceachern2000ddp,
	title={Dependent Dirichlet Processes},
	author={MacEachern, Steven N},
	note={Unpublished manuscript, Department of Statistics, The Ohio State University},
	pages={1--40},
	year={2000}
}
inproceedings{maceachern1999dependent,
  title={Dependent nonparametric processes},
  author={MacEachern, Steven N},
  booktitle={ASA proceedings of the section on Bayesian statistical science},
  volume={897},
  year={1999},
  organization={Alexandria, Virginia. Virginia: American Statistical Association; 1999}
}

@book{muller2015bayesian,
  title={Bayesian Nonparametric Data Analysis},
  author={M{\"u}ller, Peter and Quintana, Fernando Andr{\'e}s and Jara, Alejandro and Hanson, Tim},
  year={2015},
  publisher={Springer}
}

@article{park2010ppm,
  title={Bayesian Generalized Product Partition Model},
  author={Park, Ju-Hyun and Dunson, David B},
  journal = {Statistica Sinica},
 number = {3},
 pages = {1203--1226},
 publisher = {Institute of Statistical Science, Academia Sinica},
 volume = {20},
 year = {2010}
}

@article{rodriguez2011probitstick,
  title={Nonparametric Bayesian models through probit stick-breaking processes},
  author={Rodr{\'\i}guez, Abel and Dunson, David B},
  journal={Bayesian Analysis},
  volume={6},
  number={1},
  year={2011},
  pages = {145--177},
  publisher={NIH Public Access}
}

@article{sethuraman1994,
	title={A Constructive Definition of {D}irichlet Priors},
	author={Sethuraman, Jayaram},
	journal={Statistica Sinica},
  volume={4},
  number={2},
	pages={639--650},
	year={1994},
	publisher={Institute of Statistical Science, Academia Sinica}
}

@article{wu2008KLproperty,
  title={Kullback {L}eibler property of kernel mixture priors in {B}ayesian density estimation},
  author={Wu, Yuefeng and Ghosal, Subhashis and others},
  journal={Electronic Journal of Statistics},
  volume={2},
  pages={298--331},
  year={2008},
  publisher={The Institute of Mathematical Statistics and the Bernoulli Society}
}@article{chen1993GAMAR,
  title={Nonlinear Additive {A}{R}{X} Models},
  author={Chen, Rong and Tsay, Ruey S},
  journal={Journal of the American Statistical Association},
  volume={88},
  number={423},
  pages={955--967},
  year={1993},
  publisher={Taylor \& Francis}
}

@article{huang2004GAMARorder,
  title={Identification of non-linear additive autoregressive models},
  author={Huang, Jianhua Z and Yang, Lijian},
  journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
  volume={66},
  number={2},
  pages={463--477},
  year={2004},
  publisher={Wiley Online Library}
}

@article{tong2002nonlinear,
  title={Nonlinear time series analysis since 1990: Some personal reflections},
  author={Tong, Howel},
  journal={Acta Mathematicae Applicatae Sinica},
  volume={18},
  number={2},
  pages={177},
  year={2002},
  publisher={Springer}
}

@article{wong1996bayesGAMAR,
  title={A {B}ayesian Approach to Estimating and Forecasting Additive Nonparametric Autoregressive Models},
  author={Wong, Chi-ming and Kohn, Robert},
  journal={Journal of Time Series Analysis},
  volume={17},
  number={2},
  pages={203--220},
  year={1996},
  publisher={Wiley Online Library}
}

@article{yang1999GAMARvolatility,
  title={Nonparametric autoregression with multiplicative volatility and additive mean},
  author={Yang, Lijian and Hardle, Wolfgang and Nielsen, Jens},
  journal={Journal of Time Series Analysis},
  volume={20},
  number={5},
  pages={579--604},
  year={1999},
  publisher={Wiley Online Library}
}

@article{boshnakov2011first,
  title={On first and second order stationarity of random coefficient models},
  author={Boshnakov, Georgi N},
  journal={Linear Algebra and its Applications},
  volume={434},
  number={2},
  pages={415--423},
  year={2011},
  publisher={Elsevier}
}

@article{escarela2006flexible,
  title={A flexible class of parametric transition regression models based on copulas: application to poliomyelitis incidence},
  author={Escarela, Gabriel and Mena, Rams{\'e}s H and Castillo-Morales, Alberto},
  journal={Statistical Methods in Medical Research},
  volume={15},
  number={6},
  pages={593--609},
  year={2006},
  publisher={Sage Publications Sage CA: Thousand Oaks, CA}
}

@article{fong2007mixture,
  title={On a mixture vector autoregressive model},
  author={Fong, Pak Wing and Li, Wai Keung and Yau, CW and Wong, CS},
  journal={Canadian Journal of Statistics},
  volume={35},
  number={1},
  pages={135--150},
  year={2007},
  publisher={Wiley Online Library}
}

@article{gerlach2000efficient,
  title={Efficient Bayesian inference for dynamic mixture models},
  author={Gerlach, Richard and Carter, Chris and Kohn, Robert},
  journal={Journal of the American Statistical Association},
  volume={95},
  number={451},
  pages={819--828},
  year={2000},
  publisher={Taylor \& Francis Group}
}

@article{gupta2014outlier,
  title={Outlier detection for temporal data: A survey},
  author={Gupta, Manish and Gao, Jing and Aggarwal, Charu C and Han, Jiawei},
  journal={IEEE Transactions on Knowledge and Data Engineering},
  volume={26},
  number={9},
  pages={2250--2267},
  year={2014},
  publisher={IEEE}
}

@article{hansen1994ARdensity,
  title={Autoregressive Conditional Density Estimation},
  author={Hansen, Bruce E},
 journal = {International Economic Review},
  number = {3},
 pages = {705--730},
 publisher = {[Economics Department of the University of Pennsylvania, Wiley, Institute of Social and Economic Research, Osaka University]},
 title = {Autoregressive Conditional Density Estimation},
 volume = {35},
 year = {1994}
}


@article{hassan2013fitting,
  title={Fitting Poisson Time-Series Models Using Bivariate Mixture Transition Distributions},
  author={Hassan, MY and El-Bassiouni, MY},
  journal={Journal of Statistical Theory and Practice},
  volume={7},
  number={3},
  pages={537--543},
  year={2013},
  publisher={Springer}
}

@article{hassan2006modeling,
  title={Modeling marked point processes via bivariate mixture transition distribution models},
  author={Hassan, Mohamed Yusuf and Lii, Keh-Shin},
  journal={Journal of the American Statistical Association},
  volume={101},
  number={475},
  pages={1241--1252},
  year={2006},
  publisher={Taylor \& Francis}
}

@article{luo2009parameter,
  title={Parameter estimation of the WMTD model},
  author={Luo, Ji and Qiu, Hong-bing},
  journal={Applied Mathematics-A Journal of Chinese Universities},
  volume={24},
  number={4},
  pages={379},
  year={2009},
  publisher={Springer}
}

@phdthesis{song2011bayesian,
  title={Bayesian Analysis of MTD/BMTD Models},
  author={Song, Huiming},
  year={2011},
  school={UC Riverside}
}


@book{banerjee2014book,
  title={Hierarchical modeling and analysis for spatial data},
  author={Banerjee, Sudipto and Carlin, Bradley P and Gelfand, Alan E},
  year={2014},
  publisher={Chapman and Hall/CRC}
}

@inproceedings{duvenaud2011additiveGP,
  title={Additive {G}aussian Processes},
  author={Duvenaud, David K and Nickisch, Hannes and Carl E. Rasmussen},
  booktitle={Advances in Neural Information Processing Systems 24},
  editor = {J. Shawe-Taylor and R. S. Zemel and P. L. Bartlett and F. Pereira and K. Q. Weinberger},
pages = {226--234},
year = {2011},
publisher = {Curran Associates, Inc.}
}
url = {http://papers.nips.cc/paper/4221-additive-gaussian-processes.pdf}

@article{ecker1999anisotropy,
  title={Bayesian Modeling and Inference for Geometrically Anisotropic Spatial Data},
  author={Ecker, Mark D and Gelfand, Alan E},
  journal={Mathematical Geology},
  volume={31},
  number={1},
  pages={67--83},
  year={1999},
  publisher={Springer}
}

@article{gramacy2008treeGP,
  title={Bayesian treed Gaussian process models with an application to computer modeling},
  author={Gramacy, Robert B and Lee, Herbert K H},
  journal={Journal of the American Statistical Association},
  volume={103},
  number={483},
  pages={1119--1130},
  year={2008},
  publisher={Taylor \& Francis}
}

@book{rasmussen2006gp,
  title={Gaussian Processes for Machine Learning},
  author={Rasmussen, Carl Edward and Williams, Christopher KI},
  year={2006},
  publisher={MIT Press Cambridge, MA}
}
  volume={2},
  number={3},
  series = {Adaptative computation and machine learning series},

@inproceedings{rasmussen2002localGP,
  title={Infinite mixtures of {G}aussian process experts},
  author={Rasmussen, Carl E and Ghahramani, Zoubin},
  booktitle={Advances in neural information processing systems},
  pages={881--888},
  year={2002}
}

@article{shi2003mixGP,
  title={Bayesian regression and classification using mixtures of {G}aussian processes},
  author={Jian Qing Shi and Roderick Murray-Smith and D. M. Titterington},
  journal = {International Journal of Adaptive Control and Signal Processing},
volume = {17},
number = {2},
pages = {149-161},
  year={2003}
}

@article{zhang2004maternid,
  title={Inconsistent Estimation and Asymptotically Equal Interpolations in Model-Based Geostatistics},
  author={Zhang, Hao},
  journal={Journal of the American Statistical Association},
  volume={99},
  number={465},
  pages={250--261},
  year={2004},
  publisher={Taylor \& Francis}
}


%%% time series

inproceedings{gregorcic2002GPnonlineardynamics,
  title={Gaussian Processes for Modelling of Dynamic Non-linear Systems},
  author={Gregorcic, Gregor and Lightbody, Gordon},
  booktitle={Proceedings of the Irish Signals and Systems Conference},
  pages={141--147},
  year={2002}
}
@article{gregorcic2009GPnonlineardynamics,
title = {Gaussian process approach for modelling of nonlinear systems},
journal = {Engineering Applications of Artificial Intelligence},
volume = {22},
number = {4},
pages = {522-533},
year = {2009},
issn = {0952-1976},
author = {Gregor Gregor\v{c}i\v{c} and Gordon Lightbody},
keywords = {Nonlinear system identification, Gaussian processes, Input space dimension, Neural networks, Hydraulic positioning system},
abstract = {Parametric modelling principals such as neural networks, fuzzy models and multiple model techniques have been proposed for modelling of nonlinear systems. Research effort has focused on issues such as the selection of the structure, constructive learning techniques, computational issues, the curse of dimensionality, off-equilibrium behaviour, etc. To reduce these problems, the use of non-parametrical modelling approaches have been proposed. This paper introduces the Gaussian process (GP) prior approach for the modelling of nonlinear dynamic systems. The relationship between the GP model and the radial basis function neural network is explained. Issues such as selection of the dimension of the input space and the computation load are also discussed. The GP modelling technique is demonstrated on an example of the nonlinear hydraulic positioning system.}
}
doi = "https://doi.org/10.1016/j.engappai.2009.01.005",
url = "http://www.sciencedirect.com/science/article/pii/S0952197609000268",

@inproceedings{kocijan2003predictivecontrolGP,
  title={Predictive control with {G}aussian process models},
  author={Kocijan, Ju{\v{s}} and Murray-Smith, Roderick and Rasmussen, Carl Edward and Likar, Bojan},
  booktitle={The IEEE Region 8 EUROCON 2003. Computer as a Tool.},
  volume={1},
  pages={352--356},
  year={2003},
  organization={IEEE}
}

@article{gutjahr2012sparseGPtimeseries,
  title={Sparse {G}aussian Processes with Uncertain Inputs for Multi-Step Ahead Prediction},
  author={Gutjahr, Tobias and Ulmer, Holger and Ament, Christoph},
  journal={IFAC Proceedings Volumes},
  volume={45},
  number={16},
  pages={107--112},
  year={2012},
  publisher={Elsevier}
}


%% GAM

@Book{ hastie1990GAMbook,
title = { Generalized Additive Models },
author = { Hastie, Trevor and Tibshirani, Robert},
publisher = {London; New York: Chapman and Hall},
year = { 1990 },
type = { Book; Book/Illustrated },
edition = { 1st },
isbn = { 0412343908 },
subjects = { Mathematical statistics; Mathematical models; Regression analysis; Smoothing (Statistics); Linear models (Statistics); Statistical methods; Models },
language = { English },
contents = { 1. Introduction -- 2. Smoothing -- 3. Smoothing detail -- 4. Additive models -- 5. Some theory for additive models -- 6. Generalized additive models -- 7. Response transformation models -- 8. Extensions to other settings -- 9. Further topics -- 10. Case studies },
}
note = { Includes index },
url = { https://www.taylorfrancis.com/books/9780203753781 },
catalogue-url = { https://trove.nla.gov.au/work/5832386 }


@inproceedings{beal2002,
	title={The Infinite Hidden {M}arkov Model},
	author={Beal, Matthew J and Ghahramani, Zoubin and Rasmussen, Carl E},
	booktitle={Advances in Neural Information Processing Systems},
	volume = {14},
	pages={577--584},
	year={2002},
	publisher = {MIT Press},
	editor = {T. G. Dietterich and S. Becker and Z. Ghahramani}
}

@article{bolano2016,
	title={General framework and model building in the class of Hidden Mixture Transition Distribution models},
	author={Bolano, Danilo and Berchtold, Andr{\'e}},
	journal={Computational Statistics \& Data Analysis},
	volume={93},
	pages={131--145},
	year={2016},
	publisher={Elsevier}
}

@article{fox2011dpDLM,
	title={Bayesian Nonparametric Inference of Switching Dynamic Linear Models},
	author={Fox, Emily and Sudderth, Erik B and Jordan, Michael I and Willsky, Alan S},
	journal={IEEE Transactions on Signal Processing},
	volume={59},
	number={4},
	pages={1569--1585},
	year={2011},
	publisher={IEEE}
}

@book{fruhwirth2006,
  title={Finite Mixture and {M}arkov Switching Models},
  author={Fr{\"u}hwirth-Schnatter, Sylvia},
  year={2006},
  publisher={Springer-Verlag New York}
}

@article{scott2011,
	title={Bayesian methods for hidden {M}arkov models},
	author={Scott, Steven L},
	journal={Journal of the American Statistical Association},
	year={2011},
	publisher={Taylor \& Francis}
}

@article{seifert2012parsimonious,
	title={Parsimonious higher-order hidden {M}arkov models for improved array-{CGH} analysis with applications to {A}rabidopsis thaliana},
	author={Seifert, Michael and Gohr, Andr{\'e} and Strickert, Marc and Grosse, Ivo},
	journal={PLoS Comput Biol},
	volume={8},
	number={1},
	pages={e1002286},
	year={2012},
	publisher={Public Library of Science}
}

@article{seifert2014autoregressive,
	title={Autoregressive higher-order hidden {M}arkov models: exploiting local chromosomal dependencies in the analysis of tumor expression profiles},
	author={Seifert, Michael and Abou-El-Ardat, Khalil and Friedrich, Betty and Klink, Barbara and Deutsch, Andreas},
	journal={PloS one},
	volume={9},
	number={6},
	pages={e100295},
	year={2014},
	publisher={Public Library of Science}
}


@phdthesis{schimert1992,
	title={A high order hidden {M}arkov model},
	author={Schimert, James},
	year={1992},
	school={University of Washington Seattle, WA}
}


@book{insua2012,
	title={Bayesian Analysis of Stochastic Process Models},
	author={Insua, David and Ruggeri, Fabrizio and Wiper, Michael},
	year={2012},
	publisher={Hoboken, New Jersey: Wiley}
}
	volume={978},

@article{hamilton1989,
	title={A new approach to the economic analysis of nonstationary time series and the business cycle},
	author={Hamilton, James D},
	journal={Econometrica: Journal of the Econometric Society},
	pages={357--384},
	year={1989},
	publisher={JSTOR}
}

@book{macdonald1997hmm,
  title={Hidden {M}arkov and Other Models for Discrete-valued Time Series},
  author={MacDonald, Iain L and Zucchini, Walter},
  year={1997},
  publisher={CRC Press}
}
  series = {Monographs on Statistics \& Applied Probability},
  volume = {110},

@article{taddy2009markov,
  title={Markov switching {D}irichlet process mixture regression},
  author={Taddy, Matthew A and Kottas, Athanasios},
  journal={Bayesian Analysis},
  volume={4},
  number={4},
  pages={793--816},
  year={2009},
  publisher={International Society for Bayesian Analysis}
}

@article{yau2011bnpHMM,
  title={Bayesian non-parametric hidden {M}arkov models with applications in genomics},
  author={Yau, Christopher and Papaspiliopoulos, Omiros and Roberts, Gareth O and Holmes, Christopher},
  journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
  volume={73},
  number={1},
  pages={37--57},
  year={2011},
  publisher={Wiley Online Library}
}

@book{zucchini2009hidden,
	title={Hidden {M}arkov Models for Time Series: An Introduction Using {R}},
	author={Zucchini, Walter and MacDonald, Iain L},
	year={2009},
	edition = {2nd},
	publisher={CRC Press}
}

@inproceedings{zhang2013markov,
  title={A {M}arkov Chain Model with High-Order Hidden Process and Mixture Transition Distribution},
  author={Zhang, Sheng-na and Wu, De-an and Wu, Lei and Lu, Yi-bin and Peng, Jiang-yan and Chen, Xiao-yang and Ye, An-dang},
  booktitle={2013 International Conference on Cloud Computing and Big Data},
  pages={509--514},
  year={2013},
  organization={IEEE}
}
@article{bacallado2011,
  title={Bayesian analysis of variable-order, reversible {M}arkov chains},
  author={Bacallado, Sergio},
  journal={The Annals of Statistics},
  volume={39},
  number={2},
  pages={838--864},
  year={2011},
  publisher={Institute of Mathematical Statistics}
}

@article{buhlmann1999,
	title={Variable length {M}arkov chains},
	author={B{\"u}hlmann, Peter and Wyner, Abraham J and others},
	journal={The Annals of Statistics},
	volume={27},
	number={2},
	pages={480--513},
	year={1999},
	publisher={Institute of Mathematical Statistics}
}

@article{fahrmeir1987,
	title={Regression Models for Non-stationary Categorical Time Series},
	author={Fahrmeir, Ludwig and Kaufmann, Heinz},
	journal={Journal of Time Series Analysis},
	volume={8},
	number={2},
	pages={147--160},
	year={1987},
	publisher={Wiley Online Library}
}

@techreport{heiner2018MMTD,
	title={A Bayesian model for estimation and order selection in high order Markov chains},
	author={Heiner, Matthew and Kottas, Athanasios and Munch, Stephan},
	number={UCSC-SOE-18-07},
	institution = {Jack Baskin School of Engineering, University of California, Santa Cruz},
	year = {2018},
	url = {https://www.soe.ucsc.edu/research/technical-reports/UCSC-SOE-18-07},
	address = {Santa Cruz, California, U.S.A.}
}

@article{jaaskinen2014,
	title={Sparse {M}arkov Chains for Sequence Data},
	author={J{\"a}{\"a}skinen, V{\"a}in{\"o} and Xiong, Jie and Corander, Jukka and Koski, Timo},
	journal={Scandinavian Journal of Statistics},
	volume={41},
	number={3},
	pages={639--655},
	year={2014},
	publisher={Wiley Online Library}
}

@article{liang1986,
	title={Longitudinal data analysis using generalized linear models},
	author={Liang, Kung-Yee and Zeger, Scott L},
	journal={Biometrika},
  	volume={73},
  	number={1},
  	pages={13--22},
  	year={1986},
  	publisher={Oxford University Press}
}

@inproceedings{ron1994,
	title={Learning Probabilistic Automata with Variable Memory Length},
	author={Ron, Dana and Singer, Yoram and Tishby, Naftali},
	booktitle={Proceedings of the Seventh Annual Conference on Computational Learning Theory},
	pages={35--46},
	year={1994},
	organization={Association for Computing Machinery}
}

@article{sarkar2016,
  title={Bayesian Nonparametric Modeling of Higher Order {M}arkov Chains},
  author={Sarkar, Abhra and Dunson, David B},
  journal={Journal of the American Statistical Association},
  volume={111},
  number={516},
  pages={1791--1803},
  year={2016},
  publisher={Taylor \& Francis}
}

@article{tucker1966,
author={Tucker, Ledyard R.},
title={Some mathematical notes on three-mode factor analysis},
journal={Psychometrika},
year={1966},
volume={31},
number={3},
pages={279--311}}
doi="10.1007/BF02289464",
url="https://doi.org/10.1007/BF02289464"



@article{yang2016,
author = {Yun Yang and David B. Dunson},
title = {Bayesian Conditional Tensor Factorizations for High-Dimensional Classification},
journal = {Journal of the American Statistical Association},
volume = {111},
number = {514},
pages = {656-669},
year  = {2016},
publisher = {Taylor & Francis}
},
doi = {10.1080/01621459.2015.1029129},
URL = { 
        https://doi.org/10.1080/01621459.2015.1029129
    
}

@article{zeger1986,
	title = {Longitudinal Data Analysis for Discrete and Continuous Outcomes},
	author = {Scott L. Zeger and Kung-Yee Liang},
 	journal = {Biometrics},
 	number = {1},
 	pages = {121--130},
 	publisher = {Wiley, International Biometric Society},
 	volume = {42},
 	year = {1986}
}


@article{bartolucci2010note,
  title={A note on the mixture transition distribution and hidden Markov models},
  author={Bartolucci, Francesco and Farcomeni, Alessio},
  journal={Journal of Time Series Analysis},
  volume={31},
  number={2},
  pages={132--138},
  year={2010},
  publisher={Wiley Online Library}
}

@article{berchtold2001estimation,
  title={Estimation in the mixture transition distribution model},
  author={Berchtold, Andre},
  journal={Journal of Time Series Analysis},
  volume={22},
  number={4},
  pages={379--397},
  year={2001},
  publisher={Wiley Online Library}
}

@article{berchtold2002,
	title={The Mixture Transition Distribution Model for High-Order {M}arkov Chains and Non-{G}aussian Time Series},
	author={Berchtold, Andr{\'e} and Raftery, Adrian E},
	journal={Statistical Science},
  volume={17},
	pages={328--356},
	year={2002},
	publisher={The Institute of Mathematical Statistics}
}

@article{bolano2016,
	title={General framework and model building in the class of Hidden Mixture Transition Distribution models},
	author={Bolano, Danilo and Berchtold, Andr{\'e}},
	journal={Computational Statistics \& Data Analysis},
	volume={93},
	pages={131--145},
	year={2016},
	publisher={Elsevier}
}

@techreport{le1990,
	title={Modeling Outliers, Bursts and Flat Stretches in Time Series Using Mixture Transition Distribution (MTD) Models},
	author={Le, ND and Martin, RD and Raftery, AE},
	year={1990},
	institution={Technical Report 194, University of Washington, Dept. of Statistics}
}

@article{le1996gmtd,
  title={Modeling Flat Stretches, Bursts Outliers in Time Series Using Mixture Transition Distribution Models},
  author={Le, Nhu D and Martin, R Douglas and Raftery, Adrian E},
  journal={Journal of the American Statistical Association},
  volume={91},
  number={436},
  pages={1504--1515},
  year={1996},
  publisher={Taylor \& Francis}
}

@article{lebre2008mtd_em,
  title={An EM algorithm for estimation in the mixture transition distribution model},
  author={L{\`e}bre, Sophie and Bourguignon, Pierre-Yves},
  journal={Journal of Statistical Computation and Simulation},
  volume={78},
  number={8},
  pages={713--729},
  year={2008},
  publisher={Taylor \& Francis}
}

@article{martin1987comment,
  title={Comment: Robustness, Computation, and Non-{E}uclidean Models},
  author={Martin, R Douglas and Raftery, Adrian E},
  journal={Journal of the American Statistical Association},
  volume={82},
  number={400},
  pages={1044--1050},
  year={1987},
  publisher={Taylor \& Francis Group}
}

@article{mena2007stationary,
  title={Stationary Mixture Transition Distribution (MTD) models via predictive distributions},
  author={Mena, Rams{\'e}s H and Walker, Stephen G},
  journal={Journal of statistical planning and inference},
  volume={137},
  number={10},
  pages={3103--3112},
  year={2007},
  publisher={Elsevier}
}

@phdthesis{schimert1992,
	title={A high order hidden {M}arkov model},
	author={Schimert, James},
	year={1992},
	school={University of Washington Seattle, WA}
}

@article{raftery1985,
	title={A Model for High-Order {M}arkov Chains},
	author={Raftery, Adrian E},
	journal={Journal of the Royal Statistical Society: Series B (Methodological)},
	volume={47},
  number={3},
  pages={528--539},
  year={1985},
  publisher={Wiley Online Library}
}

@article{raftery1994tavare,
	title={Estimation and Modelling Repeated Patterns in High Order {M}arkov Chains with the Mixture Transition Distribution Model},
	author={Raftery, Adrian and Tavar{\'e}, Simon},
	journal={Journal of the Royal Statistical Society: Series C (Applied Statistics)},
  volume={43},
  number={1},
  pages={179--199},
  year={1994},
  publisher={Wiley Online Library}
}

@unpublished{tank2017arXiv,
	title={Granger Causality Networks for Categorical Time Series},
	author={Tank, Alex and Fox, Emily B and Shojaie, Ali},
	note={{\it arXiv preprint arXiv:1706.02781}},
	year={2017}
}


@article{antoniano2016,
	title={A Nonparametric Model for Stationary Time Series},
	author={Antoniano-Villalobos, Isadora and Walker, Stephen G},
	journal={Journal of Time Series Analysis},
	volume={37},
	number={1},
	pages={126--142},
	year={2016},
	publisher={Wiley Online Library}
}

@inproceedings{bishop2002bayeshme,
  title={Bayesian hierarchical mixtures of experts},
  author={Bishop, Christopher M and Svenskn, Markus},
  booktitle={Proceedings of the Nineteenth conference on Uncertainty in Artificial Intelligence},
  pages={57--64},
  year={2002},
  organization={Morgan Kaufmann Publishers Inc.}
}

@article{caron2007dpdlm,
  title={Bayesian Inference for Linear Dynamic Models with {D}irichlet Process Mixtures},
  author={Caron, Francois and Davy, Manuel and Doucet, Arnaud and Duflos, Emmanuel and Vanheeghe, Philippe},
  journal={IEEE Transactions on Signal Processing},
  volume={56},
  number={1},
  pages={71--84},
  year={2007},
  publisher={IEEE}
}

@article{carvalho2005,
	title={Modeling nonlinear time series with local mixtures of generalized linear models},
	author={Carvalho, Alexandre X and Tanner, Martin A},
	journal={Canadian Journal of Statistics},
  volume={33},
  number={1},
  pages={97--113},
  year={2005},
  publisher={Wiley Online Library}
}

@article{carvalho2006modeling,
  title={Modeling nonlinearities with mixtures-of-experts of time series models},
  author={Carvalho, Alexandre X and Tanner, Martin A},
  journal={International Journal of Mathematics and Mathematical Sciences},
  volume={2006},
  pages={1--22},
  year={2006},
  publisher={Hindawi}
}

@article{chae2019,
author = {Chae, Minwoo and Walker, Stephen G.},
doi = {10.3150/17-BEJ1007},
journal = {Bernoulli},
pages = {877--901},
publisher = {Bernoulli Society for Mathematical Statistics and Probability},
title = {Bayesian consistency for a nonparametric stationary {M}arkov model},
volume = {25},
year = {2019}
}
fjournal = "Bernoulli",
month = "05",
number = "2",
url = {https://doi.org/10.3150/17-BEJ1007},


@article{deyoreo2017,
  title={A {B}ayesian nonparametric {M}arkovian model for non-stationary time series},
  author={DeYoreo, Maria and Kottas, Athanasios},
  journal={Statistics and Computing},
  volume={27},
  number={6},
  pages={1525--1538},
  year={2017},
  publisher={Springer}
}

@article{dilucca2013,
	title={A Simple Class of {B}ayesian Nonparametric Autoregression Models},
	author={Di Lucca, Maria Anna and Guglielmi, Alessandra and M{\"u}ller, Peter and Quintana, Fernando A},
	journal={Bayesian analysis},
	volume={8},
	number={1},
	pages={63--88},
	year={2013},
	publisher={NIH Public Access}
}

@article{glasbey2001gmar,
  title={Non-linear autoregressive time series with multivariate {G}aussian mixtures as marginal distributions},
  author={Glasbey, CA},
  journal={Journal of the Royal Statistical Society: Series C (Applied Statistics)},
  volume={50},
  number={2},
  pages={143--154},
  year={2001},
  publisher={Wiley Online Library}
}

@article{jordan1994hme,
  title={Hierarchical Mixtures of Experts and the {E}{M} Algorithm},
  author={Jordan, Michael I and Jacobs, Robert A},
  journal={Neural computation},
  volume={6},
  number={2},
  pages={181--214},
  year={1994},
  publisher={MIT Press}
}

@article{kalli2018npbvar,
  title={Bayesian nonparametric vector autoregressive models},
  author={Kalli, Maria and Griffin, Jim E},
  journal={Journal of Econometrics},
  volume={203},
  number={2},
  pages={267--282},
  year={2018},
  publisher={Elsevier}
}

@article{karabatsos2013,
  title={On {B}ayesian Nonparametric Continuous Time Series Models},
  author={Karabatsos, George and Walker, Stephen G},
  journal={arXiv preprint arXiv:1303.0439},
  year={2013}
}

@article{kalliovirta2015gmar,
  title={A {G}aussian Mixture Autoregressive Model for Univariate Time Series},
  author={Kalliovirta, Leena and Meitz, Mika and Saikkonen, Pentti},
  journal={Journal of Time Series Analysis},
  volume={36},
  number={2},
  pages={247--266},
  year={2015},
  publisher={Wiley Online Library}
}

@article{kalliovirta2016gmvar,
  title={Gaussian mixture vector autoregression},
  author={Kalliovirta, Leena and Meitz, Mika and Saikkonen, Pentti},
  journal={Journal of Econometrics},
  volume={192},
  number={2},
  pages={485--498},
  year={2016},
  publisher={Elsevier}
}


@article{khalili2017regularization,
  title={Regularization and selection in {G}aussian mixture of autoregressive models},
  author={Khalili, Abbas and Chen, Jiahua and Stephens, David A},
  journal={Canadian Journal of Statistics},
  volume={45},
  number={4},
  pages={356--374},
  year={2017},
  publisher={Wiley Online Library}
}

@article{lau2008dpmar,
  title={Bayesian mixture of autoregressive models},
  author={Lau, John W and So, Mike KP},
  journal={Computational Statistics \& Data Analysis},
  volume={53},
  number={1},
  pages={38--60},
  year={2008},
  publisher={Elsevier}
}

@article{pitt2002Gibbsconstruct,
  title={Constructing First Order Stationary Autoregressive Models via Latent Processes},
  author={Pitt, Michael K and Chatfield, Chris and Walker, Stephen G},
  journal={Scandinavian Journal of Statistics},
  volume={29},
  number={4},
  pages={657--663},
  year={2002},
  publisher={Wiley Online Library}
}

@techreport{martinez2011time,
  title={Time-series Modelling, Stationarity and Bayesian Nonparametric Methods},
  author={Mart{\i}nez-Ovando, Juan Carlos and Walker, Stephen G},
  year={2011},
  institution={Banco de M{\'e}xico}
}

@article{mena2005stationary,
  title={Stationary Autoregressive Models via a {B}ayesian Nonparametric Approach},
  author={Mena, Rams{\'e}s H and Walker, Stephen G},
  journal={Journal of Time Series Analysis},
  volume={26},
  number={6},
  pages={789--805},
  year={2005},
  publisher={Wiley Online Library}
}

@article{muller1997,
	title={Bayesian Models for Non-linear Autoregressions},
	author={M{\"u}ller, Peter and West, Mike and MacEachern, Steven},
	journal={Journal of Time Series Analysis},
	volume={18},
	number={6},
	pages={593--614},
	year={1997},
	publisher={Wiley Online Library}
}

@article{peng1996bayesmoe,
  title={Bayesian Inference in Mixtures-of-Experts and Hierarchical Mixtures-of-Experts Models with an Application to Speech Recognition},
  author={Peng, Fengchun and Jacobs, Robert A and Tanner, Martin A},
  journal={Journal of the American Statistical Association},
  volume={91},
  number={435},
  pages={953--960},
  year={1996},
  publisher={Taylor \& Francis Group}
}

@article{rodriguez2008dynamicDensity,
	title={Bayesian dynamic density estimation},
	author={Rodr{\'\i}guez, Abel and Ter Horst, Enrique},
	journal={Bayesian Analysis},
	volume={3},
	number={2},
	pages={339--365},
	year={2008},
	publisher={International Society for Bayesian Analysis}
}

@article{tang2007consistent,
	title={A consistent nonparametric {B}ayesian procedure for estimating autoregressive conditional densities},
	author={Tang, Yongqiang and Ghosal, Subhashis},
	journal={Computational Statistics \& Data Analysis},
	volume={51},
	number={9},
	pages={4424--4437},
	year={2007},
	publisher={Elsevier}
}

@article{tang2007transdens,
  title={Posterior consistency of {D}irichlet mixtures for estimating a transition density},
  author={Tang, Yongqiang and Ghosal, Subhashis},
  journal={Journal of Statistical Planning and Inference},
  volume={137},
  number={6},
  pages={1711--1726},
  year={2007},
  publisher={Elsevier}
}

@article{wood2011mixAR,
	title={Bayesian Mixtures of Autoregressive Models},
	author={Wood, Sally and Rosen, Ori and Kohn, Robert},
	journal={Journal of Computational and Graphical Statistics},
	volume={20},
	number={1},
	pages={174--195},
	year={2011},
	publisher={Taylor \& Francis}
}

@article{wong2000mixture,
	title={On a mixture autoregressive model},
	author={Wong, Chun Shan and Li, Wai Keung},
	journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
	volume={62},
	number={1},
	pages={95--115},
	year={2000},
	publisher={Wiley Online Library}
}

@article{agresti2005,
  title={Bayesian inference for categorical data analysis},
  author={Agresti, Alan and Hitchcock, David B},
  journal={Statistical Methods \& Applications},
  volume={14},
  number={3},
  pages={297--330},
  year={2005},
  publisher={Springer}
}

@article{albert1982,
	title={Mixtures of {D}irichlet Distributions and Estimation in Contingency Tables},
	author={Albert, James H and Gupta, Arjun K},
	journal={The Annals of Statistics},
  volume={10},
  number={4},
  pages={1261--1268},
  year={1982},
  publisher={Institute of Mathematical Statistics}
}

@article{atchison1980,
	title={Logistic-normal distributions: Some properties and uses},
	author={Atchison, J and Shen, Sheng M},
	journal={Biometrika},
	volume={67},
	number={2},
	pages={261--272},
	year={1980},
	publisher={Oxford University Press}
}

@inproceedings{bouguila2004,
	title={Dirichlet-based probability model applied to human skin detection [image skin detection]},
	author={Bouguila, Nizar and Ziou, Djemel},
	booktitle={Acoustics, Speech, and Signal Processing, 2004. Proceedings.(ICASSP'04). IEEE International Conference on},
	volume={5},
	pages={V--521},
	year={2004},
	organization={IEEE}
}


@article{elfadaly2017eliciting,
	title={Eliciting {D}irichlet and {G}aussian copula prior distributions for multinomial models},
	author={Elfadaly, Fadlalla G and Garthwaite, Paul H},
	journal={Statistics and Computing},
	volume={27},
	number={2},
	pages={449--467},
	year={2017},
	publisher={Springer}
}

@article{good1976,
	title={On the Application of Symmetric {D}irichlet Distributions and their Mixtures to Contingency Tables},
	author={Good, Irving J},
	journal={The Annals of Statistics},
	pages={1159--1189},
	year={1976},
	volume={4},
	publisher={The Institute of Mathematical Statistics}
}


@techreport{heiner2018sparseProbVec,
	title={Structured priors for sparse probability vectors with application to model selection in Markov chains},
	author={Heiner, Matthew and Kottas, Athanasios and Munch, Stephan},
	number={UCSC-SOE-18-06},
	institution = {Jack Baskin School of Engineering, University of California, Santa Cruz},
	year = {2018},
	url = {https://www.soe.ucsc.edu/research/technical-reports/UCSC-SOE-18-06},
	address = {Santa Cruz, California, U.S.A.}
}

@Article{heiner2019spv_preissue,
author={Heiner, Matthew
and Kottas, Athanasios
and Munch, Stephan},
title={Structured priors for sparse probability vectors with application to model selection in {M}arkov chains},
journal={Statistics and Computing},
year={2019},
month={Feb},
day={12},
issn={1573-1375},
doi={10.1007/s11222-019-09856-2},
url={https://doi.org/10.1007/s11222-019-09856-2}
}

@Article{heiner2019spv,
author={Heiner, Matthew
and Kottas, Athanasios
and Munch, Stephan},
title={Structured priors for sparse probability vectors with application to model selection in {M}arkov chains},
journal={Statistics and Computing},
year={2019},
month={Sep},
day={1},
volume={29},
number={5},
pages={1077--1093},
issn={1573-1375},
doi={10.1007/s11222-019-09856-2},
url={https://doi.org/10.1007/s11222-019-09856-2}
}


article{hjort1994Dirichlet,
  title={Bayesian approaches to non- and semiparametric density estimation},
  author={Hjort, Nils Lid},
  journal={Preprint series. Statistical Research Report},
  year={1994},
  publisher={Matematisk Institutt, Universitetet i Oslo},
  url={http://urn.nb.no/URN:NBN:no-51774}
}
@inproceedings{hjort1994Dirichlet,
	title = {Bayesian approaches to non- and semiparametric density estimation},
	author={Hjort, Nils Lid},
	year = {1996},
	editors = {J. M. Bernardo, J. O. Berger, A. P. Dawid, and A. F. M. Smith},
	booktitle = {Bayesian Statistics},
	volume = {5},
	publisher = {Oxford University Press},
	pages = {223--253}
}

@article{lochner1975genDir,
	title={A Generalized {D}irichlet Distribution in {B}ayesian Life Testing},
	author={Lochner, Robert H},
	journal={Journal of the Royal Statistical Society: Series B (Methodological)},
	volume={37},
	pages={103--113},
	year={1975},
	publisher={JSTOR}
}

@article{wong1998genDir,
	title={Generalized {D}irichlet distribution in {B}ayesian analysis},
	author={Wong, Tzu-Tsung},
	journal={Applied Mathematics and Computation},
	volume={97},
	number={2-3},
	pages={165--181},
	year={1998},
	publisher={Elsevier}
}
@article{azzalini1985skew,
  title = {A Class of Distributions Which Includes the Normal Ones},
  author={Azzalini, Adelchi},
  journal = {Scandinavian Journal of Statistics},
 number = {2},
 pages = {171--178},
 publisher = {[Board of the Foundation of the Scandinavian Journal of Statistics, Wiley]},
 volume = {12},
 year = {1985}
}

@article{cancho2011skew,
  title={Bayesian nonlinear regression models with scale mixtures of skew-normal distributions: Estimation and case influence diagnostics},
  author={Cancho, Vicente G and Dey, Dipak K and Lachos, Victor H and Andrade, Marinho G},
  journal={Computational Statistics \& Data Analysis},
  volume={55},
  number={1},
  pages={588--602},
  year={2011},
  publisher={Elsevier}
}

@article{ferreira2011skew,
  title={Skew scale mixtures of normal distributions: properties and estimation},
  author={da Silva Ferreira, Cl{\'e}cio and Bolfarine, Heleno and Lachos, V{\'\i}ctor H},
  journal={Statistical Methodology},
  volume={8},
  number={2},
  pages={154--171},
  year={2011},
  publisher={Elsevier}
}

@article{henze1986skew,
  title={A Probabilistic Representation of the 'Skew-normal' Distribution},
  author={Henze, Norbert},
  journal = {Scandinavian Journal of Statistics},
 number = {4},
 pages = {271--275},
 publisher = {[Board of the Foundation of the Scandinavian Journal of Statistics, Wiley]},
 volume = {13},
 year = {1986}
}

@article{lin2007skewmix,
  title={Finite Mixture Modelling Using the Skew Normal Distribution},
  author={Lin, Tsung I and Lee, Jack C and Yen, Shu Y},
  journal={Statistica Sinica},
  volume = {17},
  pages={909--927},
  year={2007},
  publisher={Institute of Statistical Science, Academia Sinica}
}



@article{bezanson2017julia,
	title={Julia: A Fresh Approach to Numerical Computing},
	author={Bezanson, Jeff and Edelman, Alan and Karpinski, Stefan and Shah, Viral B},
	journal={SIAM Review},
	volume={59},
	number={1},
	pages={65--98},
	year={2017},
	publisher={SIAM}
}

% graphical model drawing for LaTeX
@techreport{dietz2010bayesnet,
  title = {Directed Factor Graph Notation for Generative Models},
  author = {Dietz, Laura},
  year = {2010},
  institution = {Max Planck Institute for Informatics}
}

 @Manual{Rcore,
    title = {R: A Language and Environment for Statistical Computing},
    author = {{R Core Team}},
    organization = {R Foundation for Statistical Computing},
    address = {Vienna, Austria},
    year = {2016},
    url = {https://www.R-project.org/},
  }

@Manual{ggtern,
	title = {ggtern: An Extension to `ggplot2', for the Creation of Ternary Diagrams},
	author = {Nicholas Hamilton},
	year = {2017},
	note = {{R} package version 2.2.1},
	url = {https://CRAN.R-project.org/package=ggtern},
}

@online{plotly, 
	author = {{Plotly Technologies Inc.}}, 
	title = {Collaborative data science}, 
	publisher = {Plotly Technologies Inc.}, 
	address = {Montreal, QC}, 
	year = {2015}, 
	url = {https://plot.ly} 
}

@Manual{vlmc,
	title = {{VLMC}: Variable Length {M}arkov Chains ('VLMC') Models},
	author = {Martin Maechler},
	year = {2015},
	note = {{R} package version 1.4-1},
	url = {https://CRAN.R-project.org/package=VLMC},
}

@article{yee2010vgam,
	title={The {VGAM} Package for Categorical Data Analysis},
	author={Yee, Thomas W and others},
	journal={Journal of Statistical Software},
	volume={32},
	number={10},
	pages={1--34},
	year={2010}
}

@article{hirata2004shadowing,
  title={Estimating a generating partition from observed time series: Symbolic shadowing},
  author={Hirata, Yoshito and Judd, Kevin and Kilminster, Devin},
  journal={Physical Review E},
  volume={70},
  number={1},
  pages={016215},
  year={2004},
  publisher={APS}
}@article{holstein2009,
	title={Optimal Markov approximations and generalized embeddings},
	author={Holstein, Detlef and Kantz, Holger},
	journal={Physical Review E},
	volume={79},
	number={5},
	pages={056202},
	year={2009},
	publisher={APS}
}

@article{kantz2004,
	title={Markov chain model for turbulent wind speed data},
	author={Kantz, Holger and Holstein, Detlef and Ragwitz, Mario and Vitanov, Nikolay K},
	journal={Physica A: Statistical Mechanics and its Applications},
	volume={342},
	number={1},
	pages={315--321},
	year={2004},
	publisher={Elsevier}
}

@book{kantz2004book,
  title={Nonlinear Time Series Analysis},
  author={Kantz, Holger and Schreiber, Thomas},
  edition = {2nd},
  year={2004},
  publisher={Cambridge University Press}
}

@article{ragwitz2002,
	title={Markov models from data by simple nonlinear time series predictors in delay embedding spaces},
	author={Ragwitz, Mario and Kantz, Holger},
	journal={Physical Review E},
	volume={65},
	number={5},
	pages={056201},
	year={2002},
	publisher={APS}
}

@inproceedings{takens1981,
  title={Detecting strange attractors in turbulence},
  author={Takens, Floris},
  booktitle={Dynamical Systems and Turbulence, Warwick 1980},
  pages={366--381},
  year={1981},
  publisher={Springer Berlin Heidelberg},
  series={Lecture Notes in Mathematics},
  volume={898}
}

@article{stark1997,
	title={Takens embedding theorems for forced and stochastic systems},
	author={Stark, J and Broomhead, DS and Davies, ME and Huke, J},
	journal={Nonlinear Analysis: Theory, Methods \& Applications},
	volume={30},
	number={8},
	pages={5303--5314},
	year={1997},
	publisher={Pergamon}
}


@book{boxjenkins1976,
  title={Time Series Analysis: Forecasting and Control},
  author={Box, G.E.P. and Jenkins, G.M.},
  isbn={9780816211043},
  lccn={76008713},
  series={Holden-Day series in time series analysis and digital processing},
  year={1976},
  publisher={Holden-Day}
}
  url={https://books.google.com/books?id=1WVHAAAAMAAJ},

@phdthesis{frigola2015,
	title={Bayesian Time Series Learning with {G}aussian Processes},
	author={Frigola-Alcade, R},
	year={2015},
	school={PhD thesis, University of Cambridge}
}

@article{huerta1999priors,
  title={Priors and component structures in autoregressive time series models},
  author={Huerta, Gabriel and West, Mike},
  journal={Journal of the Royal Statistical Society: Series B (Statistical Methodology)},
  volume={61},
  number={4},
  pages={881--899},
  year={1999},
  publisher={Wiley Online Library}
}

@book{prado2010,
	title={Time Series: Modeling, Computation, and Inference},
	author={Prado, Raquel and West, Mike},
	year={2010},
	publisher={CRC Press}
}
  edition={1st},

@book{shumwaystoffer2017,
	title = {Time Series Analysis and Its Applications: With {R} Examples},
	author = {Shumway, Robert H and Stoffer, David S},
	year = {2017},
	publisher = {Springer International Publishing},
	edition = {4th},
}
  series = {Springer Texts in Statistics}

@book{tong1990tar,
  title={Non-linear Time Series: A Dynamical System Approach},
  author={Tong, Howell},
  year={1990},
  publisher={Oxford: Clarendon Press}
}
  series={Oxford statistical science series},
  volume={6},

@book{west1997dlm,
  title={Bayesian Forecasting and Dynamic Models},
  author={West, M. and Harrison, J.},
  series={Springer Series in Statistics},
  edition = {2nd},
  year={1997},
  publisher={Springer-Verlag New York}
}
@article{armagan2013pareto,
  title={Generalized double {P}areto shrinkage},
  author={Armagan, Artin and Dunson, David B and Lee, Jaeyong},
  journal={Statistica Sinica},
  volume={23},
  number={1},
  pages={119},
  year={2013},
  publisher={NIH Public Access}
}

@article{barcella2015variable,
  title={Variable Selection for Covariate Dependent {D}irichlet Process Mixtures of Regressions},
  author={Barcella, William and Iorio, MD and Baio, Gianluca},
  year={2015}
}

@article{barcella2016variable,
  title={Variable selection in covariate dependent random partition models: an application to urinary tract infection},
  author={Barcella, William and Iorio, Maria De and Baio, Gianluca and Malone-Lee, James},
  journal={Statistics in medicine},
  volume={35},
  number={8},
  pages={1373--1389},
  year={2016},
  publisher={Wiley Online Library}
}

@article{barcella2017review,
  title={A comparative review of variable selection techniques for covariate dependent {D}irichlet process mixture models},
  author={Barcella, William and De Iorio, Maria and Baio, Gianluca},
  journal={Canadian Journal of Statistics},
  volume={45},
  number={3},
  pages={254--273},
  year={2017},
  publisher={Wiley Online Library}
}


@article{bartlett1951mc, 
  title={The frequency goodness of fit test for probability chains}, 
  author={Bartlett, Maurice S.}, 
  volume={47}, 
  number={1}, 
  journal={Mathematical Proceedings of the Cambridge Philosophical Society}, 
  publisher={Cambridge University Press}, 
  year={1951}, 
  pages={86-95}
}
  DOI={10.1017/S0305004100026402}, 

@article{besag2013exact,
	title={Exact Goodness-of-Fit Tests for {M}arkov Chains},
	author={Besag, Julian and Mondal, Debashis},
	journal={Biometrics},
	volume={69},
	number={2},
	pages={488--496},
	year={2013},
	publisher={Wiley Online Library}
}

@article{chung2009probitsb_ssvs,
	title={Nonparametric {B}ayes Conditional Distribution Modeling With Variable Selection},
	author={Chung, Yeonseung and Dunson, David B},
	journal={Journal of the American Statistical Association},
	volume={104},
	number={488},
	pages={1646--1660},
	year={2009},
	publisher={Taylor \& Francis}
}

@article{dellaportas2002gvs,
  title={On {B}ayesian model and variable selection using {M}{C}{M}{C}},
  author={Dellaportas, Petros and Forster, Jonathan J and Ntzoufras, Ioannis},
  journal={Statistics and Computing},
  volume={12},
  number={1},
  pages={27--36},
  year={2002},
  publisher={Springer}
}

@article{fan1999bayesFactMC,
  title={A {B}ayesian method in determining the order of a finite state Markov chain},
  author={Fan, Tsai-Hung and Tsai, Chen-An},
  journal={Communications in Statistics-Theory and Methods},
  volume={28},
  number={7},
  pages={1711--1730},
  year={1999},
  publisher={Taylor \& Francis}
}

@article{green1995reversible,
	title={Reversible jump {M}arkov chain {M}onte {C}arlo computation and {B}ayesian model determination},
	author={Green, Peter J},
	journal={Biometrika},
  volume = {82},
  number = {4},
	pages={711--732},
	year={1995},
	publisher={JSTOR}
}

@article{george1993variable,
  title={Variable Selection via {G}ibbs Sampling},
  author={George, Edward I and McCulloch, Robert E},
  journal={Journal of the American Statistical Association},
  volume={88},
  number={423},
  pages={881--889},
  year={1993},
  publisher={Taylor \& Francis Group}
}

@article{george1997approaches,
  title={Approaches for {B}ayesian Variable Selection},
  author = {Edward I. George and Robert E. McCulloch},
 year = {1997},
 journal = {Statistica Sinica},
 number = {2},
 pages = {339--373},
 publisher = {Institute of Statistical Science, Academia Sinica},
 volume = {7}
}

@article{katz1981mcBIC,
  title={On Some Criteria for Estimating the Order of a {M}arkov Chain},
  author={Katz, Richard W},
  journal={Technometrics},
  volume={23},
  number={3},
  pages={243--249},
  year={1981},
  publisher={Taylor \& Francis Group}
}

@article{kim2006variable,
  title={Variable selection in clustering via {D}irichlet process mixture models},
  author={Kim, Sinae and Tadesse, Mahlet G and Vannucci, Marina},
  journal={Biometrika},
  volume={93},
  number={4},
  pages={877--893},
  year={2006},
  publisher={Biometrika Trust}
}

@article{kuo1998variableselect,
 title = {Variable Selection for Regression Models},
  author={Kuo, Lynn and Mallick, Bani},
  journal={Sankhy{\=a}: The Indian Journal of Statistics, Series B},
  number = {1},
 pages = {65--81},
 publisher = {Springer},
 volume = {60},
 year = {1998}
}

@article{liang2008mixtures,
  title={Mixtures of $g$ Priors for {B}ayesian Variable Selection},
  author={Liang, Feng and Paulo, Rui and Molina, German and Clyde, Merlise A and Berger, Jim O},
  journal={Journal of the American Statistical Association},
  volume={103},
  number={481},
  pages={410--423},
  year={2008},
  publisher={Taylor \& Francis}
}

@article{lucas2006sparse,
  title={Sparse statistical modelling in gene expression genomics},
  author={Lucas, Joe and Carvalho, Carlos and Wang, Quanli and Bild, Andrea and Nevins, Joseph R and West, Mike},
  journal={Bayesian inference for gene expression and proteomics},
  volume={1},
  pages={155--176},
  year={2006},
  publisher={Cambridge University Press, Cambridge}
}

@article{munch2016GPorder,
	title={Circumventing structural uncertainty: A {B}ayesian perspective on nonlinear forecasting for ecology},
	author={Munch, Stephan B and Poynor, Valerie and Arriaza, Juan Lopez},
	journal={Ecological Complexity},
	year={2016},
	publisher={Elsevier}
}

@book{neal1996ARD,
	title={Bayesian Learning for Neural Networks},
	author={Neal, Radford M},
	year={1996},
	publisher={Springer-Verlag New York}
}
	volume={118},
  series={Lecture Notes in Statistics},

@article{ohara2009review,
  title={A review of {B}ayesian variable selection methods: what, how and which},
  author={O'Hara, Robert B and Sillanp{\"a}{\"a}, Mikko J and others},
  journal={Bayesian analysis},
  volume={4},
  number={1},
  pages={85--117},
  year={2009},
  publisher={International Society for {B}ayesian Analysis}
}

@article{park2008blasso,
	title={The {B}ayesian Lasso},
	author={Park, Trevor and Casella, George},
	journal={Journal of the American Statistical Association},
	volume={103},
	number={482},
	pages={681--686},
	year={2008},
	publisher={Taylor \& Francis}
}

@article{reich2012varsel,
  title={Variable selection for high dimensional {B}ayesian density estimation: application to human exposure simulation},
  author={Reich, Brian J and Kalendra, Eric and Storlie, Curtis B and Bondell, Howard D and Fuentes, Montserrat},
  journal={Journal of the Royal Statistical Society: Series C (Applied Statistics)},
  volume={61},
  number={1},
  pages={47--66},
  year={2012},
  publisher={Wiley Online Library}
}

@article{schafer2013sequential,
  title={Sequential {M}onte {C}arlo on large binary sampling spaces},
  author={Sch{\"a}fer, Christian and Chopin, Nicolas},
  journal={Statistics and Computing},
  volume={23},
  number={2},
  pages={163--184},
  year={2013},
  publisher={Springer}
}

@article{sobol2001decomp,
  title={Global sensitivity indices for nonlinear mathematical models and their {M}onte {C}arlo estimates},
  author={Sobol, Ilya M},
  journal={Mathematics and Computers in Simulation},
  volume={55},
  number={1-3},
  pages={271--280},
  year={2001},
  publisher={Citeseer}
}

@article{tadesse2005bayesian,
	title={Bayesian variable selection in clustering high-dimensional data},
	author={Tadesse, Mahlet G and Sha, Naijun and Vannucci, Marina},
	journal={Journal of the American Statistical Association},
	volume={100},
	number={470},
	pages={602--617},
	year={2005},
	publisher={Taylor \& Francis}
}

@article{tibshirani1996regression,
	title={Regression Shrinkage and Selection via the Lasso},
	author={Tibshirani, Robert},
	journal = {Journal of the Royal Statistical Society: Series B (Methodological)},
 number = {1},
 pages = {267--288},
 publisher = {[Royal Statistical Society, Wiley]},
 volume = {58},
 year = {1996}
}

@incollection{zellner1986g,
  title={On Assessing Prior Distributions and {B}ayesian Regression Analysis With $g$-Prior Distributions},
  author={Zellner, Arnold},
  editor = {Prem K. Goel and Arnold Zellner},
  booktitle={Bayesian Inference and Decision Techniques: Essays in Honor of Bruno de Finetti},
  pages={233--243},
  year={1986},
  publisher={Elsevier North-Holland}
}
  series = {Studies in Bayesian Econometrics and Statistics},
  volume = {6},


@article{basson1997ricker,
  title={Harvesting in discrete-time predator-prey systems},
  author={Basson, Marinelle and Fogarty, Michael J},
  journal={Mathematical Biosciences},
  volume={141},
  number={1},
  pages={41--74},
  year={1997},
  publisher={Elsevier}
}

@misc{ColemanData,
	author = {Azat, J},
	year = {2016},
	title = {GrandTab.2016.04.11},
	note = {California Central Valley Chinook Population Database Report. California Department of Fish and Wildlife, URL \url{http://www.calfish.org/ProgramsData/Species/CDFWAnadromousResourceAssessment.aspx}}
}

@misc{PinkSalmonData,
	author = {{Alaska Fisheries Science Center}},
	year = {2018},
	title = {{AFSC/ABL}: Pink salmon data collected at Sashin Creek Weir 1934-2002},
	url = {https://inport.nmfs.noaa.gov/inport/item/17256},
}
%	note = {Accessed 11 June 2019}
%	note = {NOAA National Centers for Environmental Information},


@misc{PinkSalmonReport,
	author = {Robert Bradshaw and Ron Heintz},
	year = {2003},
	title = {{SCWDATA}: Pink Salmon data collected at Sashin Creek Weir 1934-2002},
	note = {Database Report. Auke Bay Laboratory, Alaska Fisheries Science Center, National Marine Fisheries Service, National Oceanic and Atmospheric Administration.},
}

@article{glaser2014,
  title={Complex dynamics may limit prediction in marine fisheries},
  author={Glaser, Sarah M and Fogarty, Michael J and Liu, Hui and Altman, Irit and Hsieh, Chih-Hao and Kaufman, Les and MacCall, Alec D and Rosenberg, Andrew A and Ye, Hao and Sugihara, George},
  journal={Fish and Fisheries},
  volume={15},
  number={4},
  pages={616--633},
  year={2014},
  publisher={Wiley Online Library}
}

@article{ives2003vecAR,
  title={Estimating community stability and ecological interactions from time-series data},
  author={Ives, AR and Dennis, B and Cottingham, KL and Carpenter, SR},
  journal={Ecological monographs},
  volume={73},
  number={2},
  pages={301--330},
  year={2003},
  publisher={Wiley Online Library}
}

@incollection{heard1991pinksalmon,
  title={Life History of Pink Salmon ({O}ncorhynchus gorbuscha)},
  author={Heard, William R},
  editor = {Groot, C. and Margolis, L.},
  booktitle={Pacific Salmon Life Histories},
  pages={119--230},
  year={1991},
  publisher={UBC Press}
}


@article{lamon1998dlm,
	title={Forecasting pcb concentrations in lake michigan salmonids: a dynamic linear model approach},
	author={Lamon, E Conrad and Carpenter, SR and Stow, CA},
	journal={Ecological Applications},
	volume={8},
	number={3},
	pages={659--668},
	year={1998},
	publisher={Wiley Online Library}
}

@article{munch2009,
	title={A {B}ayesian modeling approach for determining productivity regimes and their characteristics},
	author={Munch, SB and Kottas, A},
	journal={Ecological Applications},
	volume={19},
	number={2},
	pages={527--537},
	year={2009},
	publisher={Wiley Online Library}
}

@article{ricker1954,
  title={Stock and Recruitment},
  author={Ricker, William Edwin},
  journal={Journal of the Fisheries Research Board of Canada},
  volume={11},
  number={5},
  pages={559--623},
  year={1954},
  publisher={NRC Research Press}
}
URL = { 
        https://doi.org/10.1139/f54-039
    
}

@article{sugihara1990,
	title={Distinguishing error from chaos in ecological time series [and discussion]},
	author={Sugihara, George and Grenfell, Bryan and May, Robert M and Chesson, P and Platt, HM and Williamson, M},
	journal={Philosophical Transactions of the Royal Society of London B: Biological Sciences},
	volume={330},
	number={1257},
	pages={235--251},
	year={1990},
	publisher={The Royal Society}
}

@article{sugihara1994nonlinear,
	title={Nonlinear forecasting for the classification of natural time series},
	author={Sugihara, George},
	journal={Philosophical Transactions of the Royal Society of London A: Mathematical, Physical and Engineering Sciences},
	volume={348},
	number={1688},
	pages={477--495},
	year={1994},
	publisher={The Royal Society}
}


@book{quinn1999,
	title={Quantitative Fish Dynamics},
	author={Quinn, Terrance J and Deriso, Richard B},
	year={1999},
	publisher={Oxford University Press}
}

@article{ye2015edm,
  title={Equation-free mechanistic ecosystem forecasting using empirical dynamic modeling},
  author={Ye, Hao and Beamish, Richard J and Glaser, Sarah M and Grant, Sue CH and Hsieh, Chih-hao and Richards, Laura J and Schnute, Jon T and Sugihara, George},
  journal={Proceedings of the National Academy of Sciences},
  volume={112},
  number={13},
  pages={E1569--E1576},
  year={2015},
  publisher={National Acad Sciences}
}
@article{Yau_Hierarchical_2011,
  file={/Users/mjh/Documents/ReadCube Media/Yau et al-2011-Bayesian analysis (Online).pdf},
  year={2011},
  journal={Bayesian analysis {(Online)}},
  abstract={... and Tadesse et al. (2005) who consider both parametric and nonparametric Bayesian mixture
models with a hard variable selection point mass prior. Raftery and Dean (2006) consider
relevance via a stepwise variable selection approach choosing both the number of variables, ... 
},
  title={Hierarchical Bayesian nonparametric mixture models for clustering with variable relevance determination},
  pmcid={{PMC3121559}},
  author={Yau, C and Holmes, C}
}
@article{Yau_Bayesian_2011,
  issn={1467-9868},
  volume={73},
  doi={10.1111/j.1467-9868.2010.00756.x},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Yau2011_BNP_HMM.pdf},
  year={2011},
  journal={Journal of the Royal  …},
  abstract={Summary.  We propose a flexible non-parametric specification of the emission distribution in hidden Markov models and we introduce a novel methodology for carrying out the computations. Whereas current approaches use a finite mixture model, we argue in favour of an infinite mixture model given by a mixture of Dirichlet processes. The computational framework is based on auxiliary variable representations of the Dirichlet process and consists of a forward–backward Gibbs sampling algorithm of similar complexity to that used in the analysis of parametric hidden Markov models. The algorithm involves analytic marginalizations of latent variables to improve the mixing, facilitated by exchangeability properties of the Dirichlet process that we uncover in the paper. A by-product of this work is an efficient Gibbs sampler for learning Dirichlet process hierarchical models. We test the Monte Carlo algorithm proposed against a wide variety of alternatives and find significant advantages. We also investigate by simulations the sensitivity of the proposed model to prior specification and data-generating mechanisms. We apply our methodology to the analysis of genomic copy number variation. Analysing various real data sets we find significantly more accurate inference compared with state of the art hidden Markov models which use finite mixture emission distributions.},
  number={1},
  title={Bayesian non‐parametric hidden Markov models with applications in genomics},
  pages={37-57},
  pmcid={{PMC3116623}},
  author={Yau, C and Papaspiliopoulos, O and Roberts, {GO} and Holmes, C}
}
@article{Yang_Bayesian_2014,
  file={/Users/mjh/Documents/ReadCube Media/Yang et al-2014-arXiv preprint arXiv14082757.pdf},
  year={2014},
  journal={{arXiv} preprint {arXiv:1408.2757}},
  abstract={Abstract: Modeling nonstationary processes is of paramount importance to many scientific disciplines including environmental science, ecology, and finance, among others. Consequently, flexible methodology that provides accurate estimation across a wide  ...},
  title={Bayesian Lattice Filters for {Time-Varying} Autoregression and {Time-Frequency} Analysis},
  author={Yang, {WH} and Holan, {SH} and Wikle, {CK}}
}
@article{Xu_Modeling_2014,
  file={/Users/mjh/Documents/ReadCube Media/Xu-2014-The Ohio State University.pdf},
  year={2014},
  abstract={... To address this problem, we develop new methodologies for modeling {non-Gaussiantime-correlated} data in this dissertation. We expect our proposed models to be appli- cable to
a large collection of {non-Gaussian} time-correlated data, and to successfully ... 
},
  title={Modeling {Non-Gaussian} Time-correlated Data Using Nonparametric Bayesian Method},
  author={Xu, Zhiguang}
}
@article{Wood_Bayesian_2011,
  issn={1061-8600},
  volume={20},
  doi={10.1198/jcgs.2010.09174},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Wood2011_BayesianMixtureAR.pdf},
  year={2011},
  number={1},
  title={Bayesian Mixtures of Autoregressive Models},
  pages={174-195},
  author={Wood, Sally and Rosen, Ori and Kohn, Robert}
}
@article{Wong_On_2000,
  issn={1467-9868},
  volume={62},
  doi={10.1111/1467-9868.00222},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Wong2000_MixtureAR.pdf},
  year={2000},
  abstract={We generalize the Gaussian mixture transition distribution {(GMTD)} model introduced by Le and co-workers to the mixture autoregressive {(MAR)} model for the modelling of non-linear time series. The models consist of a mixture of K stationary or non-stationary {AR} components. The advantages of the {MAR} model over the {GMTD} model include a more full range of shape changing predictive distributions and the ability to handle cycles and conditional heteroscedasticity in the time series. The stationarity conditions and autocorrelation function are derived. The estimation is easily done via a simple {EM} algorithm and the model selection problem is addressed. The shape changing feature of the conditional distributions makes these models capable of modelling time series with multimodal conditional distributions and with heteroscedasticity. The models are applied to two real data sets and compared with other competing models. The {MAR} models appear to capture features of the data better than other competing models do.},
  number={1},
  title={On a mixture autoregressive model},
  pages={95-115},
  author={Wong, {CS} and Li, {WK}}
}
@article{Vermaak_Reversible_2004,
  volume={25},
  doi={10.1111/j.1467-9892.2004.00380.x},
  file={/Users/mjh/Documents/ReadCube Media/Vermaak et al-2004-Journal of Time Series Analysis.pdf},
  year={2004},
  abstract={Abstract. This paper addresses the problem of Bayesian inference in autoregressive {(AR)} processes in the case where the correct model order is unknown. Original hierarchical prior models that allow the stationarity of the model to be enforced are proposed. Obtaining the  ...},
  number={6},
  title={Reversible jump Markov chain Monte Carlo strategies for Bayesian model selection in autoregressive processes},
  pages={785-809},
  author={Vermaak, Jaco and Andrieu, Christophe and Doucet, Arnaud and Godsill, {SJ}}
}
@article{Troughton_A_1998,
  file={/Users/mjh/Documents/ReadCube Media/Troughton et al-1998-  1998 Proceedings of the 1998 IEEE.pdf},
  year={1998},
  journal={…  1998. Proceedings of the 1998 {IEEE} …},
  abstract={... scale of the signal, the same vector yl, and hence length ne, is used for both model orders being
considered ... 7) being quite unnatural when considered in terms of, for example, pole positions;
models of different order to the ... {“Bayesian} estimation of an autoregressive model using ... 
},
  title={A reversible jump sampler for autoregressive time series},
  author={Troughton, {PT} and Godsill, {SJ}}
}
@article{Tang_Posterior_2007,
  issn={0378-3758},
  volume={137},
  doi={10.1016/j.jspi.2006.03.007},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Tang2007b_PosteriorConsistency_DPmix_TransitionDensity.pdf},
  year={2007},
  abstract={The Dirichlet process mixture of normal densities has been successfully used as a prior for Bayesian density estimation for independent and identically distributed (i.i.d.) observations. A Markov model, which generalizes the i.i.d. set up, may be thought of as a suitable framework for observations arising over time. The predictive density of the future observation is then given by the posterior expectation of the transition density given the observations. We consider a Dirichlet process mixture prior for the transition density and study posterior consistency. Like the i.i.d. case, posterior consistency is obtained if the {Kullback–Leibler} neighborhoods of the true transition density receive positive prior probabilities and uniformly exponentially consistent tests exist for testing the true density against the complement of its neighborhoods. We show that under reasonable conditions, the {Kullback–Leibler} property holds for the Dirichlet mixture prior. For certain topologies on the space of transition densities, we show consistency holds under appropriate conditions by constructing the required tests. This approach, however, may not always lead to the best possible results. By modifying a recent approach of Walker [2004. New approaches to Bayesian consistency. Ann. Statist. 32, 2028–2043] for the i.i.d. case, we also show that better conditions for consistency can be given for certain weaker topologies.},
  number={6},
  title={Posterior consistency of Dirichlet mixtures for estimating a transition density},
  pages={1711-1726},
  author={Tang, Yongqiang and Ghosal, Subhashis}
}
@article{Tang_A_2007,
  issn={0167-9473},
  volume={51},
  doi={10.1016/j.csda.2006.06.020},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Tang2007a_Consistency_BNP_ARconditionalDensities.pdf},
  year={2007},
  number={9},
  title={A consistent nonparametric Bayesian procedure for estimating autoregressive conditional densities},
  pages={4424-4437},
  author={Tang, Yongqiang and Ghosal, Subhashis}
}
@article{Tadesse_Bayesian_2005,
  issn={0162-1459},
  volume={100},
  doi={10.1198/016214504000001565},
  year={2005},
  journal={J Am Stat Assoc},
  abstract={Over the last decade, technological advances have generated an explosion of data with substantially smaller sample size relative to the number of covariates (p≫ n). A common goal in the analysis of such data involves uncovering the group structure of the  ...},
  number={470},
  title={Bayesian Variable Selection in Clustering {High-Dimensional} Data},
  pages={602-617},
  author={Tadesse, Mahlet G and Sha, Naijun and Vannucci, Marina}
}
@article{Stephens_Dealing_2000,
  volume={62},
  doi={10.1111/1467-9868.00265},
  file={/Users/mjh/Documents/ReadCube Media/Stephens-2000-Journal of the Royal Statistical Society Series B (Statistical Methodology).pdf},
  year={2000},
  abstract={Summary. In a Bayesian analysis of finite mixture models, parameter estimation and clustering are sometimes less straightforward than might be expected. In particular, the common practice of estimating parameters by their posterior mean, and summarizing joint  ...},
  number={4},
  title={Dealing with label switching in mixture models},
  pages={795-809},
  author={Stephens, Matthew}
}
@article{Song_Time_2009,
  file={/Users/mjh/Documents/ReadCube Media/Song et al-2009-Advances in Neural Information.pdf},
  year={2009},
  journal={Advances in Neural Information  …},
  abstract={Abstract Directed graphical models such as Bayesian networks are a favored formalism to model the dependency structures in complex multivariate systems such as those encountered in biology and neural sciences. When the system is undergoing dynamic  ...},
  title={Time-varying dynamic Bayesian networks},
  author={Song, L and Kolar, M and Xing, {EP}}
}
@article{Shin_Bayesian,
  file={/Users/mjh/Documents/ReadCube Media/Untitled Article (2015-10-21T17-16-56Z).pdf},
  year={0},
  abstract={Abstract In this paper, I study a semiparametric Bayesian method for over-identified moment condition models. A mixture of parametric distributions with random weights is used to flexibly model an unknown data generating process. The random mixture weights are  ...},
  title={Bayesian {GMM}},
  author={Shin, M}
}
@article{Rodriguez_Bayesian_2008,
  issn={1936-0975},
  volume={3},
  doi={10.1214/08-BA313},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Rodriguez2013_BNP_dynamicDensityEstimation.pdf},
  year={2008},
  number={2},
  title={Bayesian dynamic density estimation},
  pages={339-365},
  author={Rodriguez, Abel and ter Horst, Enrique}
}
@article{Richardson_On_1997,
  doi={10.2307/2985194},
  file={/Users/mjh/Documents/ReadCube Media/Richardson et al-1997-Journal of the Royal Statistical Society Series B (Methodological).pdf},
  year={1997},
  abstract={New methodology for fully Bayesian mixture analysis is developed, making use of reversible jump Markov chain Monte Carlo methods that are capable of jumping between the parameter subspaces corresponding to different numbers of components in the mixture. A  ...},
  title={On Bayesian analysis of mixtures with an unknown number of components},
  pages={731-792},
  author={Richardson, Sylvia and Green, Peter J}
}
@article{Rabaoui_Dirichlet_2012,
  doi={10.1109/TSP.2011.2180901},
  file={/Users/mjh/Documents/ReadCube Media/Rabaoui et al-2012-Signal Processing.pdf},
  year={2012},
  journal={Signal Processing},
  abstract={{Abstract—In} global positioning systems {(GPS),} classical localiza-tion algorithms assume, when the signal is received from the satellite in line-of-sight {(LOS)} environment, that the pseudorange error distribution is Gaussian. Such assumption is in some way very  ...},
  title={Dirichlet process mixtures for density estimation in dynamic nonlinear modeling: Application to gps positioning in urban canyons},
  author={Rabaoui, A and Viandier, N and Duflos, E}
}
@article{Prado_Time_2002,
  file={/Users/mjh/Documents/ReadCube Media/Prado et al-2002-Journal of Time Series Analysis.pdf},
  year={2002},
  journal={Journal of Time Series Analysis},
  abstract={... where the autoregressive coefficients change in time according to a random walk, as defined
in Section 2 ... σ 2 . Additionally, we assume that p t , the order of the autoregression at time ...
quasi-periodic {TVAR(4).} The latent processes shown in Figure 2 appear in order of decreasing ... 
},
  title={Time‐varying autoregressions with model order uncertainty},
  author={Prado, R and Huerta, G}
}
@article{Neal_Markov_2000,
  doi={10.1080/10618600.2000.10474879},
  file={/Users/mjh/Documents/ReadCube Media/Neal-2000-Journal of computational and graphical statistics.pdf},
  year={2000},
  journal={Journal of computational and graphical statistics},
  abstract={... one, these models can be viewed as countably infinite mixtures, as pointed out by Ferguson
(1983). ... {SAMPLING} {METHODS} {FOR} {DIRICHLET} {PROCESS} {MIXTURE} {MODELS} 255 ... This problem
shows that the usual Gibbs sampling procedure of forgetting the current value of a ... 
},
  title={Markov chain sampling methods for Dirichlet process mixture models},
  author={Neal, {RM}}
}
@article{Müller_Bayesian_1997,
  issn={1467-9892},
  volume={18},
  doi={10.1111/1467-9892.00070},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Muller1997_NonlinearAR.pdf},
  year={1997},
  abstract={We discuss classes of Bayesian mixture models for nonlinear autoregressive times series, based on developments in semiparametric Bayesian density estimation in recent years. The development involves formal classes of multivariate discrete mixture distributions, providing flexibility in modeling arbitrary nonlinearities in time series structure and a formal inferential framework within which to address the problems of inference and prediction. The models relate naturally to existing kernel and related methods, threshold models and others, although they offer major advances in terms of parameter estimation and predictive calculations. Theoretic al and computational aspects are developed here, the latter involving efficient simulation of posterior and predictive distributions. Various examples illustrate our perspectives on identification and inference using this mixture approach},
  number={6},
  title={Bayesian Models for Non‐linear Autoregressions},
  pages={593-614},
  author={M{\"u}ller, Peter and West, Mike and {MacEachern,} Steven}
}
@article{Morvai_On_2007,
  issn={0246-0203},
  doi={10.1016/j.anihpb.2005.11.001},
  file={/Users/mjh/Documents/ReadCube Media/Morvai et al-2007-Annales de lInstitut Henri Poincare (B) Probability and.pdf},
  year={2007},
  journal={Annales de {l'Institut} Henri Poincare {(B)} Probability and  …},
  abstract={... Finitarily Markovian processes are those processes { X n } n = − ∞ ∞ for which there is a finite
K ( K = K ( { X n } n = − ∞ 0 ... The consistency of the {BIC} Markov order estimator. ... Y. Haitovsky, {HR}
Lerche, Y. Ritov {(Eds.),} Foundations of Statistical Inference, {Physika-Verlag} (2003), pp. ... 
},
  title={On estimating the memory for finitarily Markovian processes},
  author={Morvai, G and Weiss, B}
}
@article{Morvai_Nonparametric_1996,
  doi={10.1307/aos/1033066215},
  file={/Users/mjh/Documents/ReadCube Media/Morvai et al-1996.pdf},
  year={1996},
  journal={The Annals of Statistics},
  abstract={... {NONPARAMETRIC} {INFERENCE} ... the marginal density of an ergodic stationary time series provided
only that there exist an absolutely continuous transition ... density assumption, the histogram estimator
and the kernel and recursive kernel estimates for the marginal density are not ... 
},
  title={Nonparametric inference for ergodic, stationary time series},
  author={Morvai, G and Yakowitz, S and Gy{\"o}rfi, L}
}
@article{Mena_Stationary_2005,
  issn={1467-9892},
  volume={26},
  doi={10.1111/j.1467-9892.2005.00429.x},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Mena2005_StationaryAR_BNP.pdf},
  year={2005},
  abstract={Abstract.  An approach to constructing strictly stationary {AR(1)-type} models with arbitrary stationary distributions and a flexible dependence structure is introduced. Bayesian nonparametric predictive density functions, based on single observations, are used to construct the one-step ahead predictive density. This is a natural and highly flexible way to model a one-step predictive/transition density.},
  number={6},
  title={Stationary Autoregressive Models via a Bayesian Nonparametric Approach},
  pages={789-805},
  author={Mena, Rams{\'e}s H and Walker, Stephen G}
}
@article{Mazzeu_Model_2015,
  file={/Users/mjh/Documents/ReadCube Media/Mazzeu et al-2015.pdf},
  year={2015},
  abstract={The objective of this paper is to survey the literature on the effects of model uncertainty on the forecast accuracy of linear univariate {ARMA} models. We consider three specific uncertainties: parameter estimation, error distribution and lag order. We also survey the  ...},
  title={Model uncertainty and the forecast accuracy of {ARMA} models: A survey},
  author={Mazzeu, Gon{\c c}alves {JH} and Ruiz, E and Veiga, H}
}
@article{MacKAY_Estimating_2002,
  doi={10.2307/3316097},
  file={/Users/mjh/Documents/ReadCube Media/MacKAY-2002-Canadian Journal of Statistics.pdf},
  year={2002},
  journal={Canadian Journal of Statistics},
  abstract={... Page 3. 2002 {ORDER} {OF} A {HIDDEN} {MARKOV} {MODEL} 575 Robert, {RydCn} \& Titterington (2000)
use reversible jump Markov chain Monte Car10 tech- niques to estimate Iio in a Bayesian setting. ...
Page 5. 2002 {ORDER} {OF} A {HIDDEN} {MARKOV} {MODEL} 577 2.2. ... 
},
  title={Estimating the order of a hidden Markov model},
  author={{MacKAY,} {RJ}}
}
@article{Lucca_A_2013,
  pmid={26052373},
  issn={1936-0975},
  volume={8},
  doi={10.1214/13-BA803},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/DiLucca2013_SimpleBayesianAutoregression.pdf},
  year={2013},
  number={1},
  title={A Simple Class of Bayesian Nonparametric Autoregression Models},
  pages={63-88},
  author={Lucca, Maria and Guglielmi, Alessandra and M{\"u}ller, Peter and Quintana, Fernando A}
}
@article{Lau_Bayesian_2008,
  issn={0167-9473},
  volume={53},
  doi={10.1016/j.csda.2008.06.001},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Lau2008_BayesianMixtureofAutoregressions.pdf},
  year={2008},
  number={1},
  title={Bayesian mixture of autoregressive models},
  pages={38-60},
  author={Lau, John W and So, Mike {KP}}
}
@article{Kim_Variable_2006,
  file={/Users/mjh/Documents/ReadCube Media/Kim et al-2006-Biometrika.pdf},
  year={2006},
  journal={Biometrika},
  abstract={... 1 /(d−2) {(Brown,} 1993, Appendix A). The ... (14) where {f(c{\textbar}X,} c)3f {(X{\textbar}c,} c) pr(c). This stochastic update
was suggested for model selection by Madigan \& York (1995) and has been used extensively
for variable selection in linear models by George \& {McCulloch} (1997), among ... 
},
  title={Variable selection in clustering via Dirichlet process mixture models},
  author={Kim, S and Tadesse, {MG} and Vannucci, M}
}
@article{Kilian_Accounting_1998,
  doi={10.1111/1467-9892.00107},
  file={/Users/mjh/Documents/ReadCube Media/Kilian-1998-Journal of Time Series Analysis.pdf},
  year={1998},
  journal={Journal of Time Series Analysis},
  abstract={... 5. {CONCLUSION} It is common in applied work to estimate the lag order of an autoregression
from the same data set used to estimate the regression model. ... It was shown in this paper that
the sampling distribution of autoregressive lag order estimates can be extremely ... 
},
  title={Accounting for lag order uncertainty in autoregressions: the endogenous lag order bootstrap algorithm},
  author={Kilian, L}
}
@article{Jones_Experiments_2005,
  file={/Users/mjh/Documents/ReadCube Media/Jones et al-2005-Statistical Science.pdf},
  year={2005},
  journal={Statistical Science},
  abstract={We discuss the implementation, development and performance of methods of stochastic computation in Gaussian graphical models. We view these methods from the perspective of high-dimension model search, with a particular interest in the scalability with dimension of  ...},
  title={Experiments in stochastic computation for high-dimensional graphical models},
  author={Jones, B and Carvalho, C and Dobra, A and Hans, C and Carter, C}
}
@article{Jones_Covariance_2005,
  volume={92},
  doi={10.1093/biomet/92.4.779},
  file={/Users/mjh/Documents/ReadCube Media/Jones et al-2005-Biometrika.pdf},
  year={2005},
  abstract={Abstract The covariance between two variables in a multivariate Gaussian distribution is decomposed into a sum of path weights for all paths connecting the two variables in an undirected independence graph. These weights are useful in determining which variables  ...},
  number={4},
  title={Covariance decomposition in undirected Gaussian graphical models},
  pages={779-786},
  author={Jones, Beatrix and West, Mike}
}
@article{Jain_A_2004,
  volume={13},
  doi={10.1198/1061860043001},
  file={/Users/mjh/Documents/ReadCube Media/Jain et al-2004-Journal of Computational and Graphical Statistics.pdf},
  year={2004},
  abstract={This article proposes a split-merge Markov chain algorithm to address the problem of inefficient sampling for conjugate Dirichlet process mixture models. Traditional Markov chain Monte Carlo methods for Bayesian mixture models, such as Gibbs sampling, can become  ...},
  number={1},
  title={A split-merge Markov chain Monte Carlo procedure for the Dirichlet process mixture model},
  author={Jain, Sonia and Neal, Radford M}
}
@article{Ishwaran_Gibbs_2011,
  doi={10.1198/016214501750332758},
  file={/Users/mjh/Documents/ReadCube Media/Ishwaran et al-2011-Journal of the American Statistical Association.pdf},
  year={2011},
  abstract={A rich and flexible class of random probability measures, which we call stick-breaking priors, can be constructed using a sequence of independent beta random variables. Examples of random measures that have this characterization include the Dirichlet process, its two- ...},
  title={Gibbs sampling methods for stick-breaking priors},
  author={Ishwaran, Hemant and James, Lancelot F}
}
@article{Hoff_Multilinear_2014,
  file={/Users/mjh/Documents/ReadCube Media/Hoff-2014-arXiv preprint arXiv14120048.pdf},
  year={2014},
  abstract={Abstract: A fundamental aspect of relational data, such as from a social network, is the possibility of dependence among the relations. In particular, the relations between members of one pair of nodes may have an effect on the relations between members of another pair ...},
  title={Multilinear tensor regression for longitudinal relational data},
  author={Hoff, Peter D}
}
@article{Hirano_Semiparametric_2002,
  doi={10.1111/1468-0262.00305},
  file={/Users/mjh/Documents/ReadCube Media/Hirano-2002-Econometrica.pdf},
  year={2002},
  journal={Econometrica},
  abstract={... In addition, a large part of the econometric work on longitudinal earnings data has focused on
forecasting transitions into and out of poverty (see, for example, Lillard and Willis (1978), Horowitz
and Markatou ... 2 a bayesian method for nonparametric density estimation 2 1 ... 
},
  title={Semiparametric Bayesian inference in autoregressive panel data models},
  author={Hirano, K}
}
@article{Heiner_Skill_2014,
  issn={2194-6388},
  volume={10},
  doi={10.1515/jqas-2013-0119},
  year={2014},
  journal={Journal of Quantitative  …},
  abstract={Soccer analytics often follow one of two approaches: 1) regression models on number of shots taken or goals scored to predict match winners, or 2) spatial and/or temporal analysis of plays for evaluation of strategy. We propose a new model to evaluate skill importance in soccer. Play by play data were collected on 22 {NCAA} Division I Women’s Soccer matches with a new skill notation system. Using a Bayesian approach, we model play sequences as discrete absorbing Markov chains. Using posterior distributions, we estimate the probability of 35 distinct offensive skills leading to a shot during a single possession.},
  number={2},
  title={Skill importance in women’s soccer},
  author={Heiner, Matthew and Fellingham, Gilbert W and Thomas, Camille}
}
@article{Guhaniyogi_Bayesian_2015,
  file={/Users/mjh/Documents/ReadCube Media/Guhaniyogi et al-2015-arXiv preprint arXiv150906490.pdf},
  year={2015},
  journal={{arXiv} preprint {arXiv:1509.06490}},
  abstract={Abstract: This article proposes a Bayesian approach to regression with a scalar response against vector and tensor covariates. Tensor covariates are commonly vectorized prior to analysis, failing to exploit the structure of the tensor, and resulting in poor estimation and  ...},
  title={Bayesian Tensor Regression},
  author={Guhaniyogi, R and Qamar, S and Dunson, {DB}}
}
@article{Green_Reversible_1995,
  file={/Users/mjh/Documents/ReadCube Media/Green-1995-Biometrika.pdf},
  year={1995},
  journal={Biometrika},
  abstract={... 712 {PETER} J. {GREEN} ... Thus 0(k) is a vector of length nk = 2k + 1. Bayesian inference about k
and 9(k) will be based on the joint posterior p(k,9(k ... Inference about the model indicator may
sometimes be phrased in terms, not of p(k{\textbackslash}y), but of the Bayes factor for one model relative to ... 
},
  title={Reversible jump Markov chain Monte Carlo computation and Bayesian model determination},
  author={Green, {PJ}}
}
@article{Glasbey_Non_2001,
  doi={10.1111/1467-9876.00225},
  file={/Users/mjh/Documents/ReadCube Media/Glasbey-2001-Journal of the Royal Statistical Society Series C (.pdf},
  year={2001},
  journal={Journal of the Royal Statistical Society: Series C ( …},
  abstract={Summary. A new form of non-linear autoregressive time series is proposed to model solar radiation data, by specifying joint marginal distributions at low lags to be multivariate Gaussian mixtures. The model is also a type of multiprocess dynamic linear model, but  ...},
  title={Non‐linear autoregressive time series with multivariate Gaussian mixtures as marginal distributions},
  author={Glasbey, {CA}}
}
@article{Girard_Gaussian_2003,
  file={/Users/mjh/Documents/ReadCube Media/Girard et al-2003.pdf},
  year={2003},
  abstract={We consider the problem of multi-step ahead prediction in time series analysis using the non-parametric Gaussian process model. k-step ahead forecasting of a discrete-time non-linear dynamic system can be performed by doing repeated one-step ahead predictions. For a  ...},
  title={Gaussian process priors with uncertain inputs? application to multiple-step ahead time series forecasting},
  author={Girard, A and Rasmussen, {CE} and {Quinonero-Candela,} J}
}
@article{Gerlach_Efficient_2000,
  doi={10.1080/01621459.2000.10474273},
  year={2000},
  journal={Journal of the American Statistical  …},
  abstract={... Such models are used to model interventions in time series and nonparametric regression. ... matrix
to be nonsingular, which means in practice that the state transition matrix cannot ... Section 6
compares the Bayesian approach to detecting intervention with some {non-Bayesian} ... 
},
  title={Efficient Bayesian inference for dynamic mixture models},
  author={Gerlach, R and Carter, C and Kohn, R}
}
@article{George_Variable_1993,
  issn={0162-1459},
  volume={88},
  doi={10.1080/01621459.1993.10476353},
  year={1993},
  journal={J Am Stat Assoc},
  abstract={Abstract A crucial problem in building a multiple regression model is the selection of predictors to include. The main thrust of this article is to propose and develop a procedure that uses probabilistic considerations for selecting promising subsets. This procedure  ...},
  number={423},
  title={Variable Selection via Gibbs Sampling},
  pages={881-889},
  author={George, Edward I and {McCulloch,} Robert E}
}
@article{George_The_2000,
  issn={0162-1459},
  volume={95},
  doi={10.1080/01621459.2000.10474336},
  year={2000},
  journal={J Am Stat Assoc},
  abstract={Abstract The problem of variable selection is one of the most pervasive model selection problems in statistical applications. Often referred to as the problem of subset selection, it arises when one wants to model the relationship between a variable of interest and a  ...},
  number={452},
  title={The Variable Selection Problem},
  pages={1304-1308},
  author={George, Edward I}
}
@article{George_Bayesian_2008,
  issn={0304-4076},
  volume={142},
  doi={10.1016/j.jeconom.2007.08.017},
  file={/Users/mjh/Documents/ReadCube Media/George et al-2008-Journal of Econometrics.pdf},
  year={2008},
  abstract={We propose a Bayesian stochastic search approach to selecting restrictions for vector autoregressive {(VAR)} models. For this purpose, we develop a Markov chain Monte Carlo {(MCMC)} algorithm that visits high posterior probability restrictions on the elements of both  ...},
  number={1},
  title={Bayesian stochastic search for {VAR} model restrictions},
  pages={553-580},
  author={George, Edward I and Sun, Dongchu and Ni, Shawn}
}
@article{George_Approaches_1997,
  file={/Users/mjh/Documents/ReadCube Media/George et al-1997-Statistica sinica.pdf},
  year={1997},
  journal={Statistica sinica},
  abstract={Abstract: This paper describes and compares various hierarchical mixture prior formulations of variable selection uncertainty in normal linear regression models. These include the nonconjugate {SSVS} formulation of George and {McCulloch} (1993), as well as conjugate  ...},
  title={Approaches for Bayesian variable selection},
  author={George, {EI} and {McCulloch,} {RE}}
}
@article{Fox_Mixed_2013,
  file={/Users/mjh/Documents/ReadCube Media/Fox et al-2013-arXiv preprint arXiv13093533.pdf},
  year={2013},
  abstract={Abstract: In this article we discuss some of the consequences of the mixed membership perspective on time series analysis. In its most abstract form, a mixed membership model aims to associate an individual entity with some set of attributes based on a collection of  ...},
  title={Mixed Membership Models for Time Series},
  author={Fox, Emily B and Jordan, Michael I}
}
@article{Fox_Bayesian_2011,
  issn={{1053-587X}},
  volume={59},
  doi={10.1109/TSP.2010.2102756},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Fox2011_BNP_switchingDLMs.pdf},
  year={2011},
  number={4},
  title={Bayesian Nonparametric Inference of Switching Dynamic Linear Models},
  pages={1569-1585},
  author={Fox, Emily and Sudderth, Erik B and Jordan, Michael I and Willsky, Alan S}
}
@article{Ferguson_A_1973,
  doi={10.2307/2958008},
  file={/Users/mjh/Documents/ReadCube Media/Ferguson-1973-The annals of statistics.pdf},
  year={1973},
  journal={The annals of statistics},
  abstract={The Bayesian approach to statistical problems, though fruitful in many ways, has been rather unsuccessful in treating nonparametric problems. This is due primarily to the difficulty in finding workable prior distributions on the parameter space, which in nonparametric  ...},
  title={A Bayesian analysis of some nonparametric problems},
  author={Ferguson, {TS}}
}
@article{Fan_Nonlinear_2003,
  year={2003},
  abstract={... 100 3.4.2 {FPE} Criterion for {AR} Modeling . . . . . 102 3.4.3 Bayesian Information
Criterion . . . . . ... 193 5.2 Kernel Density Estimation . . . . . ... 6.3.1 Nonparametric
Autoregression . . . . . 6.3.2 Local Polynomial Fitting . . . . . ... 
},
  title={Nonlinear time series: nonparametric and parametric methods},
  author={Fan, J and Yao, Q}
}
@article{Escobar_Bayesian_1995,
  volume={90},
  doi={10.1080/01621459.1995.10476550},
  file={/Users/mjh/Documents/ReadCube Media/Escobar et al-1995-Journal of the american statistical association.pdf},
  year={1995},
  abstract={Abstract We describe and illustrate Bayesian inference in models for density estimation using mixtures of Dirichlet processes. These models provide natural settings for density estimation and are exemplified by special cases where data are modeled as a sample  ...},
  number={430},
  title={Bayesian density estimation and inference using mixtures},
  pages={577-588},
  author={Escobar, Michael D and West, Mike}
}
@article{DeYoreo_A_2016,
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/DeYoreo2015_BNP_MC_NonstationaryTS.pdf},
  year={2016},
  abstract={Stationary time series models built from parametric distributions are, in general, limited in scope due to the assumptions imposed on the residual distribution and autoregression relationship. We present a modeling approach for univariate time series data, which makes no assumptions of stationarity, and can accommodate complex dynamics and capture nonstandard distributions. The model arises from a Bayesian nonparametric mixture of normals specification for the joint distribution of successive observations in time. This implies a flexible autoregressive form for the conditional transition density, defining a time-homogeneous, nonstationary, Markovian model for real-valued data indexed in discrete-time. To obtain a more computationally tractable algorithm for posterior inference, we utilize a square-root-free Cholesky decomposition of the mixture kernel covariance matrix. Results from simulated data suggest the model is able to recover challenging transition and predictive densities. We also illustrate the model on time intervals between eruptions of the Old Faithful geyser. Extensions to accommodate higher order structure and to develop a state-space model are also discussed.},
  title={A Bayesian Nonparametric Markovian Model for Nonstationary Time Series},
  author={{DeYoreo,} Maria and Kottas, Athanasios}
}
@article{Connor_Concepts_1969,
  volume={64},
  doi={10.1080/01621459.1969.10500963},
  year={1969},
  abstract={Abstract Concepts of independence for nonnegative continuous random variables, X 1,…, Xk, subject to the constraint Σ Xi= 1 are developed. These concepts provide a means of modeling random vectors of proportions which is useful in analyzing certain kinds of data;  ...},
  number={325},
  title={Concepts of independence for proportions with a generalization of the Dirichlet distribution},
  pages={194-206},
  author={Connor, Robert J and Mosimann, James E}
}
@article{Chatzis_A_2015,
  pmid={25532157},
  volume={26},
  file={/Users/mjh/Documents/ReadCube Media/Chatzis et al-2015-Neural Networks and Learning Systems IEEE Transactions on.pdf},
  year={2015},
  abstract={{Abstract—In} this paper, we propose a Gaussian process {(GP)} model for analysis of nonlinear time series. Formulation of our model is based on the consideration that the observed data are functions of latent variables, with the associated mapping between  ...},
  number={1},
  title={A Latent Manifold Markovian Dynamics Gaussian Process},
  pages={70-83},
  author={Chatzis, Sotirios P and Kosmopoulos, Dimitrios}
}
@article{Chatfield_Statistical_1973,
  file={/Users/mjh/Documents/ReadCube Media/Chatfield-1973-Applied Statistics.pdf},
  year={1973},
  journal={Applied Statistics},
  abstract={... {STATISTICAL} {INFERENCE} {REGARDING} {MARKOV} {CHAIN} {MODELS} ... see the point at which Ai
starts to decrease relatively slowly and hence to ascertain the order of dependency. ... 1 shows three
examples of the graph of the conditional uncertainty when c = 3 for (a) independent ... 
},
  title={Statistical inference regarding Markov chain models},
  author={Chatfield, C}
}
@article{Carvalho_Modeling_2006,
  issn={0161-1712},
  volume={2006},
  doi={10.1155/IJMMS/2006/19423},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Carvalho2006_TimeSeries_MixtureExperts.pdf},
  year={2006},
  abstract={We discuss a class of nonlinear models based on
mixtures-of-experts of regressions of exponential family time
series models, where the covariates include functions of lags of
the dependent variable as well as external covariates. The
discussion covers results on model identifiability, stochastic
stability, parameter estimation via maximum likelihood estimation,
and model selection via standard information criteria.
Applications using real and simulated data are presented to
illustrate how mixtures-of-experts of time series models can be
employed both for data description, where the usual mixture
structure based on an unobserved latent variable may be
particularly important, as well as for prediction, where only the
mixtures-of-experts flexibility matters.},
  title={Modeling nonlinearities with mixtures-of-experts of time  series models},
  author={Carvalho, Alexandre X and Tanner, Martin A}
}
@article{Carvalho_Modeling_2005,
  issn={{1708-945X}},
  volume={33},
  doi={10.1002/cjs.5540330108},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Carvalho2005_NonlinearTimeSeries_LocalMix_GLM.pdf},
  year={2005},
  abstract={The authors consider a novel class of nonlinear time series models based on local mixtures of regressions of exponential family models, where the covariates include functions of lags of the dependent variable. They give conditions to guarantee consistency of the maximum likelihood estimator for correctly specified models, with stationary and nonstationary predictors. They show that consistency of the maximum likelihood estimator still holds under model misspecification. They also provide probabilistic results for the proposed model when the vector of predictors contains only lags of transformations of the modeled time series. They illustrate the consistency of the maximum likelihood estimator and the probabilistic properties via Monte Carlo simulations. Finally, they present an application using real data.
Mod{\'e}lisation de s{\'e}ries chronologiques non lin{\'e}aires l'aide de m{\'e}langes locaux de mod{\`e}les lin{\'e}aires g{\'e}n{\'e}ralis{\'e}s: Les auteurs {\'e}tudient une nouvelle classe de mod{\`e}les non lin{\'e}aires pour s{\'e}ries chronologiques construits {\`a} partir de m{\'e}langes locaux de r{\'e}gressions de mod{\`e}les {\`a} base de familles exponentielles dans lesquels certaines fonctions des d{\'e}lais associ{\'e}s {\`a} la variable d{\'e}pendante sont inclus {\`a} titre de covariables. Ils {\'e}noncent des conditions garantissant la convergence de l'estimateur du maximum de vraisemblance {(EMV)} pour des mod{\`e}les bien sp{\'e}cifi{\'e}s, avec pr{\'e}dicteurs stationnaires et non stationnaires. Ils montrent que {l'EMV} reste convergent m{\^e}me si le mod{\`e}le est mal sp{\'e}cifi{\'e}. Ils d{\'e}crivent en outre le comportement probabiliste du mod{\`e}le propos{\'e} lorsque le vecteur des pr{\'e}dicteurs se limite {\`a} certains d{\`e}lais de transformations de la s{\'e}rie mod{\'e}lis{\'e}e. Ils illustrent la convergence de {l'EMV} et le comportement probabiliste du mod{\`e}le par le biais d'une {\'e}tude de {Monte-Carlo.} Enfin, ils pr{\'e}sentent une application sur des donn{\'e}es delles.},
  number={1},
  title={Modeling nonlinear time series with local mixtures of generalized linear models},
  pages={97-113},
  author={Carvalho, Alexandre X and Tanner, Martin A}
}
@article{Caron_Bayesian_2008,
  issn={{1053-587X}},
  volume={56},
  doi={10.1109/TSP.2007.900167},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Caron2008_dlmDP.pdf},
  year={2008},
  number={1},
  title={Bayesian Inference for Linear Dynamic Models With Dirichlet Process Mixtures},
  pages={71-84},
  author={Caron, F and Davy, M and Doucet, A and Duflos, E and Vanheeghe, P}
}
@article{Caron_Bayesian_2008,
  file={/Users/mjh/Documents/ReadCube Media/Caron et al-2008-  IEEE Transactions on.pdf},
  year={2008},
  journal={…  {IEEE} Transactions on},
  abstract={... which have become very popular in statistics over the last few years, to perform non- parametricdensity estimation [2]–[4 ... The {MCMC} algorithms available in the literature to estimate {theseBayesian} nonparametric models—eg, [3], [21]—are devoted to ... From Bayes' rule, we have ... 
},
  title={Bayesian inference for linear dynamic models with Dirichlet process mixtures},
  author={Caron, F and Davy, M and Doucet, A and Duflos, E}
}
@article{Broersen_On_1993,
  volume={41},
  year={1993},
  abstract={... Autoregressive processes are characterized by an infinite impulse response, decaying if the poles
of the ... In finite sample autoregression, however, the influence of a parameter depends on its index ...
for p = {\textbackslash}, because the {AR(2)} process had a significant second-order reflec- tion ... 
},
  number={1},
  title={On finite sample theory for autoregressive model order selection},
  pages={194-204},
  author={Broersen, Piet {MT} and Wensink, Einar H}
}
@article{Boys_On_2002,
  file={/Users/mjh/Documents/ReadCube Media/Boys et al-2002-Scientific Programming.pdf},
  year={2002},
  journal={Scientific Programming},
  abstract={... These methods involve gen- erating samples from a Markov chain which has been constructed ...
quantities of model parameters such as the configurations and the order of dependence q ... These
methods also ensure that inferences take due account of uncertainty surrounding the ... 
},
  title={On determining the order of Markov dependence of an observed process governed by a hidden Markov model},
  author={Boys, {RJ} and Henderson, {DA}}
}
@article{Banfield_Model_1993,
  doi={10.2307/2532201},
  file={/Users/mjh/Documents/ReadCube Media/Banfield et al-1993-Biometrics.pdf},
  year={1993},
  journal={Biometrics},
  abstract={The classification maximum likelihood approach is sufficiently general to encompass many current clustering algorithms, including those based on the sum of squares criterion and on the criterion of Friedman and Rubin (1967, Journal of the American Statistical Association  ...},
  title={Model-based Gaussian and {non-Gaussian} clustering},
  author={Banfield, {JD} and Raftery, {AE}}
}
@article{Auestad_Identification_1990,
  volume={77},
  doi={10.1093/biomet/77.4.669},
  file={/Users/mjh/Documents/ReadCube Media/Auestad et al-1990-Biometrika.pdf},
  year={1990},
  abstract={Abstract We study the possibility of identifying nonlinear time series using nonparametric estimates of the conditional mean and conditional variance. It is shown that most nonlinear models satisfy the assumptions needed to apply nonparametric asymptotic theory.  ...},
  number={4},
  title={Identification of nonlinear time series: First order characterization and order determination},
  pages={669-687},
  author={Auestad, Bj{\o}rn and Tj{\o}stheim, Dag}
}
@article{Antoniano‐Villalobos_A_2015,
  issn={1467-9892},
  doi={10.1111/jtsa.12146},
  file={/Users/mjh/Documents/School/Stats/Research/UCSC/PopulationDynamics/literature/TimeSeries/Antoniano-Villalobos_et_al-2015-Journal_of_Time_Series_Analysis.pdf;/Users/mjh/Documents/ReadCube Media/AntonianoVillalobos et al-2015-J Time Ser Anal - supplement.pdf},
  year={2015},
  abstract={Stationary processes are a natural choice as statistical models for time series data, owing to their good estimating properties. In practice, however, alternative models are often proposed that sacrifice stationarity in favour of the greater modelling flexibility required by many real-life applications. We present a family of time-homogeneous Markov processes with nonparametric stationary densities, which retain the desirable statistical properties for inference, while achieving substantial modelling flexibility, matching those achievable with certain non-stationary models. A latent extension of the model enables exact inference through a trans-dimensional Markov chain Monte Carlo method. Numerical illustrations are presented.},
  title={A Nonparametric Model for Stationary Time Series},
  author={{Antoniano‐Villalobos,} Isadora and Walker, Stephen G}
}
@article{Andrieu_Efficient_2003,
  file={/Users/mjh/Documents/ReadCube Media/Andrieu et al-2003-Signal Processing IEEE Transactions on.pdf},
  year={2003},
  journal={Signal Processing},
  abstract={... Let ( ) be a stationary, finite, discrete, first-order homogeneous Markov chain taking its values
in a set , with transition probabilities (1) Wedefine asthefinitenumberofelementsof {.Now,consider}
a family of densities , where and , and define the state transition conditional densities ... 
},
  title={Efficient particle filtering for jump Markov systems. Application to time-varying autoregressions},
  author={Andrieu, C and Davy, M and Doucet, A}
}


==> anc/Supplementary_Material.tex <==
\documentclass[12pt]{article}
% \usepackage{amsmath}
% \usepackage{graphicx}
% \usepackage{enumerate}
% \usepackage{natbib}
% \usepackage{url} % not crucial - just used below for the URL 

\input{myCommands.sty}
%\usepackage[colorlinks,citecolor=blue,urlcolor=blue,filecolor=blue,backref=page]{hyperref}

\renewcommand{\bibname}{References}

%\pdfminorversion=4
% NOTE: To produce blinded version, replace "0" with "1" below.
\newcommand{\blind}{0}

% DON'T change margins - should be 1 inch all around.
\addtolength{\oddsidemargin}{-.5in}%
\addtolength{\evensidemargin}{-.5in}%
\addtolength{\textwidth}{1in}%
\addtolength{\textheight}{1.3in}%
\addtolength{\topmargin}{-.8in}%


%% Commands for numbering and labels in supplementary material
\newcommand{\beginsupplement}{%
        \setcounter{section}{0}
        \renewcommand{\thesection}{S\arabic{section}}
        \setcounter{table}{0}
        \renewcommand{\thetable}{S\arabic{table}}%
        \setcounter{figure}{0}
        \renewcommand{\thefigure}{S\arabic{figure}}%
        \setcounter{page}{1}
        \renewcommand{\thepage}{S\arabic{page}}
        \setcounter{equation}{0}
        \renewcommand{\theequation}{S\arabic{equation}}
     }


\myexternaldocument{BNPdensautoreg}

\begin{document}


\def\spacingset#1{\renewcommand{\baselinestretch}%
{#1}\small\normalsize} \spacingset{1.5}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\if0\blind
{
  \title{Supplementary Material to accompany \\
  ``Bayesian nonparametric density autoregression with lag selection"}
  \author{Matthew Heiner and 
%\\ Department of Statistics, Brigham Young University\\
%and \\
Athanasios Kottas\thanks{
\textcolor{black}{M. Heiner is Assistant Professor, Department of Statistics,
    Brigham Young University, and A. Kottas is Professor, Department of Statistics, University of California, Santa Cruz. This work is part of the Ph.D. dissertation of the first author, completed at the University of California, Santa Cruz. The authors wish to thank Stephan Munch for several useful discussions.} This research was supported in part by the National Science Foundation under award SES 1631963.}
\hspace{.2cm}}
\date{} 
%\\ Department of Statistics, University of California, Santa Cruz}
  \maketitle
} \fi

\if1\blind
{
  \bigskip
  \bigskip
  \bigskip
  \begin{center}
    {\LARGE Supplementary Material to accompany \\
  ``Bayesian nonparametric density autoregression with lag selection"}
\end{center}
  \medskip
} \fi

\bigskip

% \newpage
\spacingset{1.5} % DON'T change the spacing!

\beginsupplement

\input{appendix_stationary}
\input{appendix_prior_settings}
%\newpage
\input{appendix_sensitivity} % most up-to-date; date ones are earlier
\input{appendix_MCMC}
\input{appendix_lagSelection}


% \nocite{*}
\bibliographystyle{jasa3.bst}
\bibliography{Bibliography_supplement}





\end{document}



==> anc/latexmkrc <==
add_cus_dep( 'tex', 'aux', 0, 'makeexternaldocument' );

sub makeexternaldocument {
    if (!($root_filename eq $_[0]))
    {
        system( "latexmk -pdf \"$_[0]\"" );
    }
}
